Grounded Language Design for Lightweight Diagramming for Formal Methods

Model finding, as embodied by SAT solvers and similar tools, is used widely, both in embedding settings and as a tool in its own right. For instance, tools like Alloy target SAT to enable users to incrementally define, explore, verify, and diagnose sophisticated specifications for a large number of complex systems. These tools critically include a visualizer that lets users graphically explore these generated models. As we show, however, default visualizers, which know nothing about the domain, are unhelpful and even actively violate presentational and cognitive principles. At the other extreme, full-blown visualizations require significant effort as well as knowledge a specifier might not possess; they can also exhibit bad failure modes (including silent failure). Instead, we need a language to capture essential domain information for lightweight diagramming. We ground our language design in both the cognitive science literature on diagrams and on a large number of example custom visualizations. This identifies the key elements of lightweight diagrams. We distill these into a small set of orthogonal primitives. We extend an Alloy-like tool to support these primitives. We evaluate the effectiveness of the produced diagrams, finding them good for reasoning. We then compare this against many other drawing languages and tools to show that this work defines a new niche that is lightweight, effective, and driven by sound principles.

==> anc/BadInstance_Understanding.qsf <==
{
    "SurveyEntry": {
        "SurveyID": "SV_cHFJ1PBEBgvOPxc",
        "SurveyName": "Non-Model LightWeight Diagrams Study 3",
        "SurveyDescription": null,
        "SurveyOwnerID": "UR_3PopRuBDCeaoSCW",
        "SurveyBrandID": "brown",
        "DivisionID": null,
        "SurveyLanguage": "EN",
        "SurveyActiveResponseSet": "RS_bvIq32aU5CXEpWm",
        "SurveyStatus": "Active",
        "SurveyStartDate": "0000-00-00 00:00:00",
        "SurveyExpirationDate": "0000-00-00 00:00:00",
        "SurveyCreationDate": "2024-11-03 06:14:43",
        "CreatorID": "UR_3PopRuBDCeaoSCW",
        "LastModified": "2024-12-03 12:39:57",
        "LastAccessed": "0000-00-00 00:00:00",
        "LastActivated": "2024-11-03 06:15:46",
        "Deleted": null
    },
    "SurveyElements": [
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "BL",
            "PrimaryAttribute": "Survey Blocks",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": {
                "1": {
                    "Type": "Trash",
                    "Description": "Trash \/ Unused Questions",
                    "ID": "BL_bQa8nMx4sjs9fgO",
                    "BlockElements": [],
                    "Options": {
                        "BlockLocking": "false",
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Expanded"
                    }
                },
                "13": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "Instructions Block",
                    "ID": "BL_djuUsKIx8PoV7a6",
                    "Options": {
                        "BlockLocking": "false",
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Expanded"
                    },
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID53"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID176"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID177"
                        },
                        {
                            "Type": "Page Break"
                        }
                    ]
                },
                "25": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "TTT-Invalid-Diagram",
                    "ID": "BL_74EK7jRkWaDLike",
                    "Options": {
                        "BlockLocking": false,
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Collapsed"
                    },
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID227"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID228"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID229"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID244"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID230"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID269"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID270"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID243"
                        }
                    ]
                },
                "29": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "TTT-Inv-Sterling",
                    "ID": "BL_e5rsbTLGu5LQo7Q",
                    "Options": {
                        "BlockLocking": false,
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Collapsed"
                    },
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID349"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID350"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID351"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID352"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID353"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID354"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID355"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID356"
                        }
                    ]
                },
                "30": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "TTT-V-Sterling",
                    "ID": "BL_3yi1PqVOGM5uOV0",
                    "Options": {
                        "BlockLocking": false,
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Collapsed"
                    },
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID357"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID358"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID359"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID360"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID361"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID362"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID363"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID364"
                        }
                    ]
                },
                "31": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "TTT-V-Diagram",
                    "ID": "BL_4UcdZaL6owHzPNQ",
                    "Options": {
                        "BlockLocking": false,
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Collapsed"
                    },
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID365"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID366"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID367"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID368"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID369"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID370"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID371"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID372"
                        }
                    ]
                },
                "34": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "F-V-Diagram",
                    "ID": "BL_9TTmHegj2yeiUzc",
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID389"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID390"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID391"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID392"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID393"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID394"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID395"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID396"
                        }
                    ],
                    "Options": {
                        "BlockLocking": false,
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Collapsed"
                    }
                },
                "35": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "F-V-Sterling",
                    "ID": "BL_3R9K9iiP5KZI1Bc",
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID405"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID406"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID407"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID408"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID409"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID410"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID411"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID412"
                        }
                    ],
                    "Options": {
                        "BlockLocking": false,
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Collapsed"
                    }
                },
                "36": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "F-Inv-Diagram",
                    "ID": "BL_4IwbTLZOhk1eBDg",
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID413"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID414"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID415"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID416"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID417"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID418"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID419"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID420"
                        }
                    ],
                    "Options": {
                        "BlockLocking": false,
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Expanded"
                    }
                },
                "37": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "F-Inv-Sterling",
                    "ID": "BL_3EgQxgQ3N1HgzgW",
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID421"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID422"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID423"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID424"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID425"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID426"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID427"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID428"
                        }
                    ],
                    "Options": {
                        "BlockLocking": false,
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Collapsed"
                    }
                },
                "38": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "Diagram Changed",
                    "ID": "BL_0PqoRgBEmr2SUoS",
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID429"
                        }
                    ],
                    "Options": {
                        "BlockLocking": "false",
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Expanded"
                    }
                },
                "39": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "Preferences",
                    "ID": "BL_4NJ3PnR1W5ZAJMi",
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID430"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID431"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID432"
                        }
                    ]
                }
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "FL",
            "PrimaryAttribute": "Survey Flow",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": {
                "Type": "Root",
                "FlowID": "FL_1",
                "Flow": [
                    {
                        "Type": "EmbeddedData",
                        "FlowID": "FL_103",
                        "EmbeddedData": [
                            {
                                "Description": "PROLIFIC_PID",
                                "Type": "Recipient",
                                "Field": "PROLIFIC_PID",
                                "VariableType": "String",
                                "DataVisibility": [],
                                "AnalyzeText": false
                            }
                        ]
                    },
                    {
                        "Type": "Block",
                        "ID": "BL_djuUsKIx8PoV7a6",
                        "FlowID": "FL_22",
                        "Autofill": []
                    },
                    {
                        "Type": "Branch",
                        "FlowID": "FL_104",
                        "Description": "New Branch",
                        "BranchLogic": {
                            "0": {
                                "0": {
                                    "LogicType": "Question",
                                    "QuestionID": "QID176",
                                    "QuestionIsInLoop": "no",
                                    "ChoiceLocator": "q:\/\/QID176\/SelectableChoice\/2",
                                    "Operator": "Selected",
                                    "QuestionIDFromLocator": "QID176",
                                    "LeftOperand": "q:\/\/QID176\/SelectableChoice\/2",
                                    "Type": "Expression",
                                    "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">By selecting one of the options below, you indicate your choice regarding participation:<\/span> <span class=\"LeftOpDesc\">I do not consent to participate in this study<\/span> <span class=\"OpDesc\">Is Selected<\/span> "
                                },
                                "Type": "If"
                            },
                            "Type": "BooleanExpression"
                        },
                        "Flow": [
                            {
                                "Type": "EndSurvey",
                                "FlowID": "FL_105",
                                "EndingType": "Advanced",
                                "Options": {
                                    "Advanced": "true",
                                    "SurveyTermination": "DisplayMessage",
                                    "EOSMessageLibrary": "UR_3PopRuBDCeaoSCW",
                                    "EOSMessage": "MS_cwDlbRlkSGHw7qe"
                                }
                            }
                        ]
                    },
                    {
                        "Type": "BlockRandomizer",
                        "FlowID": "FL_219",
                        "SubSet": 1,
                        "EvenPresentation": true,
                        "Flow": [
                            {
                                "Type": "Group",
                                "FlowID": "FL_216",
                                "Description": "TTT(St)Face(D)",
                                "Flow": [
                                    {
                                        "Type": "BlockRandomizer",
                                        "FlowID": "FL_68",
                                        "SubSet": 2,
                                        "EvenPresentation": true,
                                        "Flow": [
                                            {
                                                "Type": "Group",
                                                "FlowID": "FL_183",
                                                "Description": "TTT Sterling",
                                                "Flow": [
                                                    {
                                                        "Type": "Block",
                                                        "ID": "BL_3yi1PqVOGM5uOV0",
                                                        "FlowID": "FL_190",
                                                        "Autofill": []
                                                    },
                                                    {
                                                        "Type": "Block",
                                                        "ID": "BL_0PqoRgBEmr2SUoS",
                                                        "FlowID": "FL_191",
                                                        "Autofill": []
                                                    },
                                                    {
                                                        "Type": "Block",
                                                        "ID": "BL_e5rsbTLGu5LQo7Q",
                                                        "FlowID": "FL_192",
                                                        "Autofill": []
                                                    }
                                                ]
                                            },
                                            {
                                                "Type": "Group",
                                                "FlowID": "FL_184",
                                                "Description": "Face Diagram",
                                                "Flow": [
                                                    {
                                                        "Type": "Block",
                                                        "ID": "BL_9TTmHegj2yeiUzc",
                                                        "FlowID": "FL_193",
                                                        "Autofill": []
                                                    },
                                                    {
                                                        "Type": "Block",
                                                        "ID": "BL_0PqoRgBEmr2SUoS",
                                                        "FlowID": "FL_194",
                                                        "Autofill": []
                                                    },
                                                    {
                                                        "Type": "Block",
                                                        "ID": "BL_4IwbTLZOhk1eBDg",
                                                        "FlowID": "FL_221",
                                                        "Autofill": []
                                                    }
                                                ]
                                            }
                                        ]
                                    }
                                ]
                            },
                            {
                                "Type": "Group",
                                "FlowID": "FL_217",
                                "Description": "TTT(D)Face(St)",
                                "Flow": [
                                    {
                                        "Type": "BlockRandomizer",
                                        "FlowID": "FL_199",
                                        "SubSet": 2,
                                        "EvenPresentation": true,
                                        "Flow": [
                                            {
                                                "Type": "Group",
                                                "FlowID": "FL_200",
                                                "Description": "TTT Diagram",
                                                "Flow": [
                                                    {
                                                        "Type": "Block",
                                                        "ID": "BL_4UcdZaL6owHzPNQ",
                                                        "FlowID": "FL_201",
                                                        "Autofill": []
                                                    },
                                                    {
                                                        "Type": "Block",
                                                        "ID": "BL_0PqoRgBEmr2SUoS",
                                                        "FlowID": "FL_202",
                                                        "Autofill": []
                                                    },
                                                    {
                                                        "Type": "Block",
                                                        "ID": "BL_74EK7jRkWaDLike",
                                                        "FlowID": "FL_203",
                                                        "Autofill": []
                                                    }
                                                ]
                                            },
                                            {
                                                "Type": "Group",
                                                "FlowID": "FL_212",
                                                "Description": "Face Sterling",
                                                "Flow": [
                                                    {
                                                        "Type": "Block",
                                                        "ID": "BL_3R9K9iiP5KZI1Bc",
                                                        "FlowID": "FL_213",
                                                        "Autofill": []
                                                    },
                                                    {
                                                        "Type": "Block",
                                                        "ID": "BL_0PqoRgBEmr2SUoS",
                                                        "FlowID": "FL_214",
                                                        "Autofill": []
                                                    },
                                                    {
                                                        "Type": "Block",
                                                        "ID": "BL_3EgQxgQ3N1HgzgW",
                                                        "FlowID": "FL_215",
                                                        "Autofill": []
                                                    }
                                                ]
                                            }
                                        ]
                                    }
                                ]
                            }
                        ]
                    },
                    {
                        "Type": "Standard",
                        "ID": "BL_4NJ3PnR1W5ZAJMi",
                        "FlowID": "FL_220",
                        "Autofill": []
                    },
                    {
                        "Type": "EndSurvey",
                        "FlowID": "FL_106",
                        "EndingType": "Advanced",
                        "Options": {
                            "Advanced": "true",
                            "SurveyTermination": "Redirect",
                            "EOSRedirectURL": "https:\/\/app.prolific.com\/submissions\/complete?cc=C1K8DCU6"
                        }
                    }
                ],
                "Properties": {
                    "Count": 221
                }
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "PL",
            "PrimaryAttribute": "Preview Link",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": {
                "PreviewType": "Brand",
                "PreviewID": "7d6496d0-7353-4005-a519-f69e679785b9"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "RS",
            "PrimaryAttribute": "RS_bvIq32aU5CXEpWm",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": null
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SO",
            "PrimaryAttribute": "Survey Options",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": {
                "BackButton": "false",
                "SaveAndContinue": "true",
                "SurveyProtection": "PublicSurvey",
                "BallotBoxStuffingPrevention": "false",
                "NoIndex": "Yes",
                "SecureResponseFiles": "true",
                "SurveyExpiration": "None",
                "SurveyTermination": "DefaultMessage",
                "Header": "",
                "Footer": "",
                "ProgressBarDisplay": "None",
                "PartialData": "+1 week",
                "ValidationMessage": "",
                "PreviousButton": "",
                "NextButton": "",
                "SurveyTitle": "Qualtrics Survey | Qualtrics Experience Management",
                "SkinLibrary": "brown",
                "SkinType": "component",
                "Skin": {
                    "brandingId": "9684793955",
                    "templateId": "*simple",
                    "overrides": null
                },
                "NewScoring": 1,
                "SurveyMetaDescription": "The most powerful, simple and trusted way to gather experience data. Start your journey to experience management and try a free account today.",
                "CustomStyles": {
                    "customCSS": ""
                },
                "ProtectSelectionIds": true,
                "Autofocus": false,
                "Autoadvance": false,
                "AutoadvancePages": false,
                "QuestionsPerPage": "",
                "PageTransition": "fade"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SCO",
            "PrimaryAttribute": "Scoring",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": {
                "ScoringCategories": [],
                "ScoringCategoryGroups": [],
                "ScoringSummaryCategory": null,
                "ScoringSummaryAfterQuestions": 0,
                "ScoringSummaryAfterSurvey": 0,
                "DefaultScoringCategory": null,
                "AutoScoringCategory": null
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "PROJ",
            "PrimaryAttribute": "CORE",
            "SecondaryAttribute": null,
            "TertiaryAttribute": "1.1.0",
            "Payload": {
                "ProjectCategory": "CORE",
                "SchemaVersion": "1.1.0"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "STAT",
            "PrimaryAttribute": "Survey Statistics",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": {
                "MobileCompatible": true,
                "ID": "Survey Statistics"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "QC",
            "PrimaryAttribute": "Survey Question Count",
            "SecondaryAttribute": "432",
            "TertiaryAttribute": null,
            "Payload": null
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID228",
            "SecondaryAttribute": "A game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize g...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "A game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize game states.\n<ul>\n\t<li>Each cell is represented by a graph node, and each edge represents a relationship between two cells.\n\t<ul>\n\t\t<li>For instance, if an edge labeled <span style=\"font-family:Courier New,Courier,monospace;\">right<\/span> points from <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>&nbsp;to <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>, this means that <span style=\"font-family:Courier New,Courier,monospace;\">CellB&nbsp;<\/span>is directly to the right of <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>.<\/li>\n\t\t<li>Similarly, if an edge labeled <span style=\"font-family:Courier New,Courier,monospace;\">down<\/span> points from <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>&nbsp;to <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>, this means that <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>&nbsp;is directly below <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>.<\/li>\n\t<\/ul>\n\t<\/li>\n\t<li>If a mark has been placed in a cell, the cell has a mark label with a value of either <strong><tt>X<\/tt><\/strong> or <strong><tt>O<\/tt><\/strong>.<br \/>\n\t&nbsp;<\/li>\n<\/ul>\nTo be valid, a Tic Tac Toe game should be played on a 3x3 grid by two players : <b>X<\/b> and <b>O<\/b>. Players take turns placing their mark in an empty cell. Once a cell has been marked, it cannot be overwritten. No cell can contain more than one mark. The first player to place three of their marks in a row (horizontally, vertically, or diagonally) wins.<br \/>\n<br \/>\n<br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/ttt\/nonmodel\/diagram.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "A game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize g...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p>An urban planner is trying to design a new subway system. They have represented their design with a diagram, where:<\/p>\n\n<ul>\n\t<li>Subway stations are represented by graph nodes.<\/li>\n\t<li>The next station accessible via the train from a station is represented by edges labelled <code>next<\/code>.<\/li>\n\t<li>The relative positions of stations are represented by edges labelled <code>north<\/code> and <code>east<\/code>.\n\t<ul>\n\t\t<li>A <code>north<\/code> edge means that the pointed at station is directly north of the pointing station.<\/li>\n\t\t<li>An <code>east<\/code> edge means that the pointed at station is directly east of the pointing station.<\/li>\n\t<\/ul>\n\t<\/li>\n<\/ul>\n<br \/>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study2\/subway\/sterling.html\" width=\"100%\"><\/iframe><br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n\n<hr \/>",
                "DataExportTag": "TTT-Inv-D",
                "QuestionID": "QID228"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID350",
            "SecondaryAttribute": "A game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize g...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p>A game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize game states.<\/p>\n\n<ul>\n\t<li>Each cell is represented by a graph node, and each edge represents a relationship between two cells.\n\t<ul>\n\t\t<li>For instance, if an edge labeled <span style=\"font-family:Courier New,Courier,monospace;\">right<\/span> points from <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>&nbsp;to <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>, this means that <span style=\"font-family:Courier New,Courier,monospace;\">CellB&nbsp;<\/span>is directly to the right of <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>.<\/li>\n\t\t<li>Similarly, if an edge labeled <span style=\"font-family:Courier New,Courier,monospace;\">down<\/span> points from <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>&nbsp;to <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>, this means that <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>&nbsp;is directly below <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>.<\/li>\n\t<\/ul>\n\t<\/li>\n\t<li>If a mark has been placed in a cell, the cell has a mark label with a value of either <strong><tt>X<\/tt><\/strong> or <strong><tt>O<\/tt><\/strong>.<\/li>\n<\/ul>\n\n<p>To be valid, a Tic Tac Toe game should be played on a 3x3 grid by two players : <b>X<\/b> and <b>O<\/b>. Players take turns placing their mark in an empty cell. Once a cell has been marked, it cannot be overwritten. No cell can contain more than one mark. The first player to place three of their marks in a row (horizontally, vertically, or diagonally) wins.<\/p>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/ttt\/nonmodel\/sterling.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "A game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize g...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p>Tic Tac Toe is a game is played on a 3x3 grid, but two players : <strong>X<\/strong> and <strong>O<\/strong>. Players take turns placing their mark in an empty cell, and the first player to get three of their marks in a row (either horizontally, vertically, or diagonally) wins.<br \/>\n<br \/>\n<br \/>\nA game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize game states.<\/p>\n\n<ul>\n\t<li>Each cell is represented by a graph node, and each edge represents a relationship between two cells.\n\t<ul>\n\t\t<li>For instance, if an edge labelled <tt>right<\/tt> points from <tt>Cell1<\/tt> to <tt>Cell2<\/tt>, this means that <tt>Cell2<\/tt> is directly to the right of <tt>Cell1<\/tt>.<\/li>\n\t\t<li>Similarly, if an edge labelled <tt>down<\/tt> points from <tt>Cell1<\/tt> to <tt>Cell2<\/tt>, this means that <tt>Cell2<\/tt> is directly below <tt>Cell1<\/tt>.<\/li>\n\t<\/ul>\n\t<\/li>\n\t<li>If a mark has been placed in a cell, the cell has a&nbsp;&nbsp;<tt>mark<\/tt>&nbsp;label with a value of either<strong> <tt>X<\/tt> <\/strong>or <strong><tt>O<\/tt><\/strong>.<\/li>\n<\/ul>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/ttt\/nonmodel\/diagram.html\" width=\"100%\"><\/iframe>",
                "DataExportTag": "TTT-Inv-St-Sc",
                "QuestionID": "QID350"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID358",
            "SecondaryAttribute": "A game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize g...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p>A game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize game states.<\/p>\n\n<ul>\n\t<li>Each cell is represented by a graph node, and each edge represents a relationship between two cells.\n\t<ul>\n\t\t<li>For instance, if an edge labeled <span style=\"font-family:Courier New,Courier,monospace;\">right<\/span> points from <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>&nbsp;to <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>, this means that <span style=\"font-family:Courier New,Courier,monospace;\">CellB&nbsp;<\/span>is directly to the right of <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>.<\/li>\n\t\t<li>Similarly, if an edge labeled <span style=\"font-family:Courier New,Courier,monospace;\">down<\/span> points from <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>&nbsp;to <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>, this means that <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>&nbsp;is directly below <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>.<\/li>\n\t<\/ul>\n\t<\/li>\n\t<li>If a mark has been placed in a cell, the cell has a mark label with a value of either <strong><tt>X<\/tt><\/strong> or <strong><tt>O<\/tt><\/strong>.<\/li>\n<\/ul>\n\n<p>To be valid, a Tic Tac Toe game should be played on a 3x3 grid by two players : <b>X<\/b> and <b>O<\/b>. Players take turns placing their mark in an empty cell. Once a cell has been marked, it cannot be overwritten. No cell can contain more than one mark. The first player to place three of their marks in a row (horizontally, vertically, or diagonally) wins.<\/p>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/ttt\/model\/sterling.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "A game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize g...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p>Tic Tac Toe is a game is played on a 3x3 grid, but two players : <strong>X<\/strong> and <strong>O<\/strong>. Players take turns placing their mark in an empty cell, and the first player to get three of their marks in a row (either horizontally, vertically, or diagonally) wins.<br \/>\n<br \/>\n<br \/>\nA game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize game states.<\/p>\n\n<ul>\n\t<li>Each cell is represented by a graph node, and each edge represents a relationship between two cells.\n\t<ul>\n\t\t<li>For instance, if an edge labelled <tt>right<\/tt> points from <tt>Cell1<\/tt> to <tt>Cell2<\/tt>, this means that <tt>Cell2<\/tt> is directly to the right of <tt>Cell1<\/tt>.<\/li>\n\t\t<li>Similarly, if an edge labelled <tt>down<\/tt> points from <tt>Cell1<\/tt> to <tt>Cell2<\/tt>, this means that <tt>Cell2<\/tt> is directly below <tt>Cell1<\/tt>.<\/li>\n\t<\/ul>\n\t<\/li>\n\t<li>If a mark has been placed in a cell, the cell has a&nbsp;&nbsp;<tt>mark<\/tt>&nbsp;label with a value of either<strong> <tt>X<\/tt> <\/strong>or <strong><tt>O<\/tt><\/strong>.<\/li>\n<\/ul>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/ttt\/nonmodel\/sterling.html\" width=\"100%\"><\/iframe>",
                "DataExportTag": "TTT-V-St-Sc",
                "QuestionID": "QID358"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID366",
            "SecondaryAttribute": "A game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize g...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p>A game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize game states.<\/p>\n\n<ul>\n\t<li>Each cell is represented by a graph node, and each edge represents a relationship between two cells.\n\t<ul>\n\t\t<li>For instance, if an edge labeled <span style=\"font-family:Courier New,Courier,monospace;\">right<\/span> points from <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>&nbsp;to <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>, this means that <span style=\"font-family:Courier New,Courier,monospace;\">CellB&nbsp;<\/span>is directly to the right of <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>.<\/li>\n\t\t<li>Similarly, if an edge labeled <span style=\"font-family:Courier New,Courier,monospace;\">down<\/span> points from <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>&nbsp;to <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>, this means that <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>&nbsp;is directly below <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>.<\/li>\n\t<\/ul>\n\t<\/li>\n\t<li>If a mark has been placed in a cell, the cell has a mark label with a value of either <strong><tt>X<\/tt><\/strong> or <strong><tt>O<\/tt><\/strong>.<\/li>\n<\/ul>\nTo be valid, a Tic Tac Toe game should be played on a 3x3 grid by two players : <b>X<\/b> and <b>O<\/b>. Players take turns placing their mark in an empty cell. Once a cell has been marked, it cannot be overwritten. No cell can contain more than one mark. The first player to place three of their marks in a row (horizontally, vertically, or diagonally) wins.<br \/>\n<br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/ttt\/model\/diagram.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "A game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize g...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p>Tic Tac Toe is a game is played on a 3x3 grid, but two players : <strong>X<\/strong> and <strong>O<\/strong>. Players take turns placing their mark in an empty cell, and the first player to get three of their marks in a row (either horizontally, vertically, or diagonally) wins.<br \/>\n<br \/>\n<br \/>\nA game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize game states.<\/p>\n\n<ul>\n\t<li>Each cell is represented by a graph node, and each edge represents a relationship between two cells.\n\t<ul>\n\t\t<li>For instance, if an edge labelled <tt>right<\/tt> points from <tt>Cell1<\/tt> to <tt>Cell2<\/tt>, this means that <tt>Cell2<\/tt> is directly to the right of <tt>Cell1<\/tt>.<\/li>\n\t\t<li>Similarly, if an edge labelled <tt>down<\/tt> points from <tt>Cell1<\/tt> to <tt>Cell2<\/tt>, this means that <tt>Cell2<\/tt> is directly below <tt>Cell1<\/tt>.<\/li>\n\t<\/ul>\n\t<\/li>\n\t<li>If a mark has been placed in a cell, the cell has a&nbsp;&nbsp;<tt>mark<\/tt>&nbsp;label with a value of either<strong> <tt>X<\/tt> <\/strong>or <strong><tt>O<\/tt><\/strong>.<\/li>\n<\/ul>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/ttt\/nonmodel\/diagram.html\" width=\"100%\"><\/iframe>",
                "DataExportTag": "TTT-V-D-Sc",
                "QuestionID": "QID366"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID390",
            "SecondaryAttribute": "A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p>A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain what human faces look like to his family by drawing them a diagram. This diagram takes the form of a graph, where elements of a face are denoted by nodes, and their relationship by edges.<\/p>\n\n<ul>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p>The parts of a <span style=\"font-family:Courier New,Courier,monospace;\">Face<\/span> are represented by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">parts<\/span>.<\/p>\n\t<\/li>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p dir=\"ltr\" role=\"presentation\">The relative directions between these face parts are described by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span> and <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>.<\/p>\n\n\t<ul>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span>, this means that <em>B<\/em> is below <em>A<\/em>.<\/li>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>, this means that <em>A<\/em> and <em>B<\/em> are horizontally aligned.<\/li>\n\t<\/ul>\n\t<\/li>\n<\/ul>\n\n<p>&nbsp;<\/p>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/face\/model\/diagram.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p>A binary tree is a data structure that consists of nodes, where each node can have up to two children (one one the right and one on the left) and at most one parent. A programming student is learning about binary trees. In order to demonstrate their understanding of the data structure, they have built a diagram of a 10 Node binary tree. The edges between the nodes represent parent-child relationships between the nodes.<\/p>\n\n<ul>\n\t<li>If an edge labelled <tt>parent<\/tt> points from <tt>NodeA<\/tt> to <tt>NodeB<\/tt>, this means that <tt>NodeB<\/tt> is the parent of <tt>NodeB<\/tt>.<\/li>\n\t<li>If an edge labelled <tt>left<\/tt> points from <tt>NodeA<\/tt> to <tt>NodeB<\/tt>, this means that <tt>NodeB<\/tt> is the left child of <tt>NodeA<\/tt>.<\/li>\n\t<li>If an edge labelled <tt>right<\/tt> points from <tt>NodeA<\/tt> to <tt>NodeB<\/tt>, this means that <tt>NodeB<\/tt> is the right child of <tt>NodeA<\/tt>.<\/li>\n<\/ul>\n<br \/>\nA valid binary tree must satisfy the following conditions:\n<ul>\n\t<li>Each node in the tree has at most two children. A node can have at most one left child and at most one right child.<\/li>\n\t<li>Exactly one node in the tree has no parent node. This node is called the root node.<\/li>\n\t<li>Every node in the tree is a descendant of the root node.<\/li>\n\t<li>No node in the tree is a descendant of itself.<\/li>\n<\/ul>\n\n<p>&nbsp;<\/p>\n<br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/tree\/nonmodel\/diagram.html\" width=\"100%\"><\/iframe>",
                "DataExportTag": "F-V-D-Sc",
                "QuestionID": "QID390"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID406",
            "SecondaryAttribute": "A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p>A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain what human faces look like to his family by drawing them a diagram. This diagram takes the form of a graph, where elements of a face are denoted by nodes, and their relationship by edges.<\/p>\n\n<ul>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p>The parts of a <span style=\"font-family:Courier New,Courier,monospace;\">Face<\/span> are represented by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">parts<\/span>.<\/p>\n\t<\/li>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p dir=\"ltr\" role=\"presentation\">The relative directions between these face parts are described by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span> and <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>.<\/p>\n\n\t<ul>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span>, this means that <em>B<\/em> is below <em>A<\/em>.<\/li>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>, this means that <em>A<\/em> and <em>B<\/em> are horizontally aligned.<\/li>\n\t<\/ul>\n\t<\/li>\n<\/ul>\n\n<p>&nbsp;<\/p>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/face\/model\/sterling.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p>A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain what human faces look like to his family by drawing them a diagram. This diagram takes the form of a graph, where elements of a face are denoted by nodes, and their relationship by edges.<\/p>\n\n<ul>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p>The parts of a <span style=\"font-family:Courier New,Courier,monospace;\">Face<\/span> are represented by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">parts<\/span>.<\/p>\n\t<\/li>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p dir=\"ltr\" role=\"presentation\">The relative directions between these face parts are described by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span> and <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>.<\/p>\n\n\t<ul>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span>, this means that <em>B<\/em> is below <em>A<\/em>.<\/li>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>, this means that <em>A<\/em> and <em>B<\/em> are horizontally aligned.<\/li>\n\t<\/ul>\n\t<\/li>\n<\/ul>\n\n<p>&nbsp;<\/p>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/face\/model\/diagram.html\" width=\"100%\"><\/iframe>",
                "DataExportTag": "F-V-Sterling-Sc",
                "QuestionID": "QID406"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID414",
            "SecondaryAttribute": "A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p>A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain what human faces look like to his family by drawing them a diagram. This diagram takes the form of a graph, where elements of a face are denoted by nodes, and their relationship by edges.<\/p>\n\n<ul>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p>The parts of a <span style=\"font-family:Courier New,Courier,monospace;\">Face<\/span> are represented by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">parts<\/span>.<\/p>\n\t<\/li>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p dir=\"ltr\" role=\"presentation\">The relative directions between these face parts are described by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span> and <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>.<\/p>\n\n\t<ul>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span>, this means that <em>B<\/em> is below <em>A<\/em>.<\/li>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>, this means that <em>A<\/em> and <em>B<\/em> are horizontally aligned.<\/li>\n\t<\/ul>\n\t<\/li>\n<\/ul>\n\n<p>&nbsp;<\/p>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/face\/nonmodel\/diagram.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p>A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain what human faces look like to his family by drawing them a diagram. This diagram takes the form of a graph, where elements of a face are denoted by nodes, and their relationship by edges.<\/p>\n\n<ul>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p>The parts of a <span style=\"font-family:Courier New,Courier,monospace;\">Face<\/span> are represented by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">parts<\/span>.<\/p>\n\t<\/li>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p dir=\"ltr\" role=\"presentation\">The relative directions between these face parts are described by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span> and <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>.<\/p>\n\n\t<ul>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span>, this means that <em>B<\/em> is below <em>A<\/em>.<\/li>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>, this means that <em>A<\/em> and <em>B<\/em> are horizontally aligned.<\/li>\n\t<\/ul>\n\t<\/li>\n<\/ul>\n\n<p>&nbsp;<\/p>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/face\/model\/diagram.html\" width=\"100%\"><\/iframe>",
                "DataExportTag": "F-Inv-D-Sc",
                "QuestionID": "QID414"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID422",
            "SecondaryAttribute": "A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p>A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain what human faces look like to his family by drawing them a diagram. This diagram takes the form of a graph, where elements of a face are denoted by nodes, and their relationship by edges.<\/p>\n\n<ul>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p>The parts of a <span style=\"font-family:Courier New,Courier,monospace;\">Face<\/span> are represented by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">parts<\/span>.<\/p>\n\t<\/li>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p dir=\"ltr\" role=\"presentation\">The relative directions between these face parts are described by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span> and <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>.<\/p>\n\n\t<ul>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span>, this means that <em>B<\/em> is below <em>A<\/em>.<\/li>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>, this means that <em>A<\/em> and <em>B<\/em> are horizontally aligned.<\/li>\n\t<\/ul>\n\t<\/li>\n<\/ul>\n\n<p>&nbsp;<\/p>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/face\/nonmodel\/sterling.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p>A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain what human faces look like to his family by drawing them a diagram. This diagram takes the form of a graph, where elements of a face are denoted by nodes, and their relationship by edges.<\/p>\n\n<ul>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p>The parts of a <span style=\"font-family:Courier New,Courier,monospace;\">Face<\/span> are represented by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">parts<\/span>.<\/p>\n\t<\/li>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p dir=\"ltr\" role=\"presentation\">The relative directions between these face parts are described by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span> and <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>.<\/p>\n\n\t<ul>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span>, this means that <em>B<\/em> is below <em>A<\/em>.<\/li>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>, this means that <em>A<\/em> and <em>B<\/em> are horizontally aligned.<\/li>\n\t<\/ul>\n\t<\/li>\n<\/ul>\n\n<p>&nbsp;<\/p>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/face\/model\/sterling.html\" width=\"100%\"><\/iframe>",
                "DataExportTag": "F-Inv-St-Sc",
                "QuestionID": "QID422"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID176",
            "SecondaryAttribute": "By selecting one of the options below, you indicate your choice regarding participation:",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "By selecting one of the options below, you indicate your choice regarding participation:",
                "DataExportTag": "Q140",
                "QuestionType": "MC",
                "Selector": "SAVR",
                "SubSelector": "TX",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "By selecting one of the options below, you indicate your choice regarding participation:",
                "Choices": {
                    "1": {
                        "Display": "I consent to participate in this study"
                    },
                    "2": {
                        "Display": "I do not consent to participate in this study"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionID": "QID176"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID53",
            "SecondaryAttribute": "Diagrams Survey We are conducting this survey to better understand how individuals with some prog...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<h1>Diagrams Survey<\/h1>\n\n<p>We are conducting this survey to better understand how individuals with some programming experience understand diagrams. The survey consists of 2 hypothetical&nbsp; scenarios. You will be shown two diagrams per scenario, and asked to answer 2 questions about each diagram.&nbsp;<\/p><p><br><\/p><p>We estimate that this survey will take no more than 10 minutes.<\/p><p><br><\/p><p><\/p>\n\n<p>Your participation in this survey is entirely voluntary, and you may withdraw at any time without penalty. All responses will be kept strictly&nbsp;<b>confidential<\/b>, and will only be used for research purposes. By completing the survey, you consent to the use of your responses for research on the use of diagrams in programming contexts.<\/p><p><br><\/p><p><i>This survey should be taken on a non-mobile device such as a desktop or laptop computer.<\/i><br><\/p>",
                "DefaultChoices": false,
                "DataExportTag": "Q1",
                "QuestionID": "QID53",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Diagrams Survey We are conducting this survey to better understand how individuals with some prog...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID229",
            "SecondaryAttribute": "Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?",
                "DefaultChoices": false,
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?",
                "Choices": {
                    "1": {
                        "Display": "Yes"
                    },
                    "2": {
                        "Display": "No"
                    },
                    "3": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 8,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "What is the southernmost station in the diagram?",
                "DataExportTag": "TTT-Inv-Q1-D",
                "QuestionID": "QID229"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID351",
            "SecondaryAttribute": "Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?",
                "DefaultChoices": false,
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?",
                "Choices": {
                    "1": {
                        "Display": "Yes"
                    },
                    "2": {
                        "Display": "No"
                    },
                    "3": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 8,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?",
                "DataExportTag": "TTT-Inv-St-Q1",
                "QuestionID": "QID351"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID359",
            "SecondaryAttribute": "Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?",
                "DefaultChoices": false,
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?",
                "Choices": {
                    "1": {
                        "Display": "Yes"
                    },
                    "2": {
                        "Display": "No"
                    },
                    "3": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 8,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?",
                "DataExportTag": "TTT-V-St-Q1",
                "QuestionID": "QID359"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID367",
            "SecondaryAttribute": "Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?",
                "DefaultChoices": false,
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?",
                "Choices": {
                    "1": {
                        "Display": "Yes"
                    },
                    "2": {
                        "Display": "No"
                    },
                    "3": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 8,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?",
                "DataExportTag": "TTT-V-D-Q1",
                "QuestionID": "QID367"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID391",
            "SecondaryAttribute": "Does this diagram show a valid face?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Does this diagram show a valid face?",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Does this diagram show a valid face?",
                "Choices": {
                    "1": {
                        "Display": "Yes"
                    },
                    "2": {
                        "Display": "No"
                    },
                    "3": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 8,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Does the diagram show a valid binary tree?",
                "DataExportTag": "F-V-D-Q1",
                "QuestionID": "QID391"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID407",
            "SecondaryAttribute": "Does this diagram show a valid face?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Does this diagram show a valid face?",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Does this diagram show a valid face?",
                "Choices": {
                    "1": {
                        "Display": "Yes"
                    },
                    "2": {
                        "Display": "No"
                    },
                    "3": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 8,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Does this diagram show a valid face?",
                "DataExportTag": "F-V-Sterling-Q1",
                "QuestionID": "QID407"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID415",
            "SecondaryAttribute": "Does this diagram show a valid face?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Does this diagram show a valid face?",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Does this diagram show a valid face?",
                "Choices": {
                    "1": {
                        "Display": "Yes"
                    },
                    "2": {
                        "Display": "No"
                    },
                    "3": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 8,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Does this diagram show a valid face?",
                "DataExportTag": "F-Inv-D-Q1",
                "QuestionID": "QID415"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID423",
            "SecondaryAttribute": "Does this diagram show a valid face?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Does this diagram show a valid face?",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Does this diagram show a valid face?",
                "Choices": {
                    "1": {
                        "Display": "Yes"
                    },
                    "2": {
                        "Display": "No"
                    },
                    "3": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 8,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Does this diagram show a valid face?",
                "DataExportTag": "F-Inv-St-Q1",
                "QuestionID": "QID423"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID430",
            "SecondaryAttribute": "For each of the scenarios you have encountered, you would have been shown a diagram in one of two...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "For each of the scenarios you have encountered, you would have been shown a diagram in one of two styles:\n<br><br><h2>Style A<\/h2>\n\n<div style=\"display: flex; justify-content: center; margin-bottom: 20px;\"><img style=\"height: 200px; width: auto; max-width: 300px; object-fit: contain; margin: 0 10px;\" src=\"https:\/\/brown.co1.qualtrics.com\/CP\/Graphic.php?IM=IM_cVfphhV1iLHfmfA\"> <img style=\"height: 200px; width: auto; max-width: 300px; object-fit: contain; margin: 0 10px;\" src=\"https:\/\/brown.co1.qualtrics.com\/CP\/Graphic.php?IM=IM_d1lmqKPlSg4dFgq\"><br>\n<br>\n<br>\n<br>\n<br>\n<br>\n<br>\n&nbsp;\n<hr>&nbsp;\n<h2>Style B<\/h2>\n\n<div style=\"display: flex; justify-content: center; margin-bottom: 20px;\"><img style=\"height: 200px; width: auto; max-width: 300px; object-fit: contain; margin: 0 10px;\" src=\"https:\/\/brown.co1.qualtrics.com\/CP\/Graphic.php?IM=IM_9ZAdnTxoNctpE0e\"> <img style=\"height: 200px; width: auto; max-width: 300px; object-fit: contain; margin: 0 10px;\" src=\"https:\/\/brown.co1.qualtrics.com\/CP\/Graphic.php?IM=IM_3KLvUL3XN1EGPoa\"><\/div>\n<\/div>",
                "DefaultChoices": false,
                "DataExportTag": "Pref",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "For each of the scenarios you have encountered, you would have been shown a diagram in one of two...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionID": "QID430"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID394",
            "SecondaryAttribute": "Please tell us why the the diagram does not show a valid face.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why the the diagram does <b>not<\/b> show a valid face.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why the the diagram does not show a valid face.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID391\/SelectableChoice\/2",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does this diagram show a valid face?<\/span> <span class=\"LeftOpDesc\">No<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID391\/SelectableChoice\/2",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID391",
                            "QuestionIDFromLocator": "QID391",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Please tell us why the the diagram does <b>not<\/b> show a valid binary tree.",
                "DataExportTag": "F-V-D-No",
                "QuestionID": "QID394"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID410",
            "SecondaryAttribute": "Please tell us why the the diagram does not show a valid face.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why the the diagram does <b>not<\/b> show a valid face.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why the the diagram does not show a valid face.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID407\/SelectableChoice\/2",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does this diagram show a valid face?<\/span> <span class=\"LeftOpDesc\">No<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID407\/SelectableChoice\/2",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID407",
                            "QuestionIDFromLocator": "QID407",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Please tell us why the the diagram does <b>not<\/b> show a valid binary tree.",
                "DataExportTag": "F-V-Sterling-No",
                "QuestionID": "QID410"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID418",
            "SecondaryAttribute": "Please tell us why the the diagram does not show a valid face.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why the the diagram does <b>not<\/b> show a valid face.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why the the diagram does not show a valid face.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID415\/SelectableChoice\/2",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does this diagram show a valid face?<\/span> <span class=\"LeftOpDesc\">No<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID415\/SelectableChoice\/2",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID415",
                            "QuestionIDFromLocator": "QID415",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Please tell us why the the diagram does <b>not<\/b> show a valid face.",
                "DataExportTag": "F-Inv-D-No",
                "QuestionID": "QID418"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID426",
            "SecondaryAttribute": "Please tell us why the the diagram does not show a valid face.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why the the diagram does <b>not<\/b> show a valid face.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why the the diagram does not show a valid face.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID423\/SelectableChoice\/2",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does this diagram show a valid face?<\/span> <span class=\"LeftOpDesc\">No<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID423\/SelectableChoice\/2",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID423",
                            "QuestionIDFromLocator": "QID423",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Please tell us why the the diagram does <b>not<\/b> show a valid face.",
                "DataExportTag": "F-Inv-St-No",
                "QuestionID": "QID426"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID269",
            "SecondaryAttribute": "Please tell us why the the diagram does not show a valid state of a Tic Tac Toe game.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why the the diagram does <b>not<\/b> show a valid state of a Tic Tac Toe game.",
                "DefaultChoices": false,
                "DataExportTag": "TTT-Inv-Q1-D-No",
                "QuestionID": "QID269",
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why the the diagram does not show a valid state of a Tic Tac Toe game.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID229\/SelectableChoice\/2",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?<\/span> <span class=\"LeftOpDesc\">No<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID229\/SelectableChoice\/2",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID229",
                            "QuestionIDFromLocator": "QID229",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                }
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID354",
            "SecondaryAttribute": "Please tell us why the the diagram does not show a valid state of a Tic Tac Toe game.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why the the diagram does <b>not<\/b> show a valid state of a Tic Tac Toe game.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why the the diagram does not show a valid state of a Tic Tac Toe game.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID351\/SelectableChoice\/2",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?<\/span> <span class=\"LeftOpDesc\">No<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID351\/SelectableChoice\/2",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID351",
                            "QuestionIDFromLocator": "QID351",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Please tell us why the the diagram does <b>not<\/b> show a valid state of a Tic Tac Toe game.",
                "DataExportTag": "TTT-Inv-St-No",
                "QuestionID": "QID354"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID362",
            "SecondaryAttribute": "Please tell us why the the diagram does not show a valid state of a Tic Tac Toe game.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why the the diagram does <b>not<\/b> show a valid state of a Tic Tac Toe game.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why the the diagram does not show a valid state of a Tic Tac Toe game.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID359\/SelectableChoice\/2",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?<\/span> <span class=\"LeftOpDesc\">No<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID359\/SelectableChoice\/2",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID359",
                            "QuestionIDFromLocator": "QID359",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Please tell us why the the diagram does <b>not<\/b> show a valid state of a Tic Tac Toe game.",
                "DataExportTag": "TTT-V-St-No",
                "QuestionID": "QID362"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID370",
            "SecondaryAttribute": "Please tell us why the the diagram does not show a valid state of a Tic Tac Toe game.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why the the diagram does <b>not<\/b> show a valid state of a Tic Tac Toe game.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why the the diagram does not show a valid state of a Tic Tac Toe game.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID367\/SelectableChoice\/2",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?<\/span> <span class=\"LeftOpDesc\">No<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID367\/SelectableChoice\/2",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID367",
                            "QuestionIDFromLocator": "QID367",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Please tell us why the the diagram does <b>not<\/b> show a valid state of a Tic Tac Toe game.",
                "DataExportTag": "TTT-V-D-No",
                "QuestionID": "QID370"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID432",
            "SecondaryAttribute": "Please tell us why you gave the ratings above. This is the last question of this survey.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you gave the ratings above.<br \/>\n<br \/>\n<em>This is the last question of this survey.<\/em>",
                "DefaultChoices": false,
                "DataExportTag": "Pref-Why",
                "QuestionID": "QID432",
                "QuestionType": "TE",
                "Selector": "SL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you gave the ratings above. This is the last question of this survey.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                }
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID393",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID391\/SelectableChoice\/3",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does this diagram show a valid face?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID391\/SelectableChoice\/3",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID391",
                            "QuestionIDFromLocator": "QID391",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Please tell us why you selected 'Not Sure'",
                "DataExportTag": "F-V-D-NS",
                "QuestionID": "QID393"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID409",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID407\/SelectableChoice\/3",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does this diagram show a valid face?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID407\/SelectableChoice\/3",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID407",
                            "QuestionIDFromLocator": "QID407",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Please tell us why you selected 'Not Sure'",
                "DataExportTag": "F-V-Sterling-NS",
                "QuestionID": "QID409"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID417",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID415\/SelectableChoice\/3",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does this diagram show a valid face?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID415\/SelectableChoice\/3",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID415",
                            "QuestionIDFromLocator": "QID415",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Please tell us why you selected 'Not Sure'",
                "DataExportTag": "F-Inv-D-NS",
                "QuestionID": "QID417"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID425",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID423\/SelectableChoice\/3",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does this diagram show a valid face?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID423\/SelectableChoice\/3",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID423",
                            "QuestionIDFromLocator": "QID423",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Please tell us why you selected 'Not Sure'",
                "DataExportTag": "F-Inv-St-NS",
                "QuestionID": "QID425"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID230",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "ForceResponseType": "RequestResponse",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionText_Unsafe": "Please tell us why you selected 'Not Sure'.",
                "DataExportTag": "TTT-Inv-Q1-D-NS",
                "QuestionID": "QID230",
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID229\/SelectableChoice\/3",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID229\/SelectableChoice\/3",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID229",
                            "QuestionIDFromLocator": "QID229",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                }
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID353",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "ForceResponseType": "RequestResponse",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionText_Unsafe": "Please tell us why you selected 'Not Sure'.",
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID351\/SelectableChoice\/3",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID351\/SelectableChoice\/3",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID351",
                            "QuestionIDFromLocator": "QID351",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "DataExportTag": "TTT-Inv-St-NS",
                "QuestionID": "QID353"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID361",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "ForceResponseType": "RequestResponse",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionText_Unsafe": "Please tell us why you selected 'Not Sure'.",
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID359\/SelectableChoice\/3",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID359\/SelectableChoice\/3",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID359",
                            "QuestionIDFromLocator": "QID359",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "DataExportTag": "TTT-V-St-NS",
                "QuestionID": "QID361"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID369",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "ForceResponseType": "RequestResponse",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionText_Unsafe": "Please tell us why you selected 'Not Sure'.",
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID367\/SelectableChoice\/3",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID367\/SelectableChoice\/3",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID367",
                            "QuestionIDFromLocator": "QID367",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "DataExportTag": "TTT-V-D-NS",
                "QuestionID": "QID369"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID244",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both below as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p><i>The scenario and diagram are unchanged from the previous question. We are including both below as a reminder.<\/i><br \/>\n<br \/>\nA game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize game states.<\/p>\n\n<ul>\n\t<li>Each cell is represented by a graph node, and each edge represents a relationship between two cells.\n\t<ul>\n\t\t<li>For instance, if an edge labeled <span style=\"font-family:Courier New,Courier,monospace;\">right<\/span> points from <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>&nbsp;to <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>, this means that <span style=\"font-family:Courier New,Courier,monospace;\">CellB&nbsp;<\/span>is directly to the right of <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>.<\/li>\n\t\t<li>Similarly, if an edge labeled <span style=\"font-family:Courier New,Courier,monospace;\">down<\/span> points from <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>&nbsp;to <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>, this means that <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>&nbsp;is directly below <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>.<\/li>\n\t<\/ul>\n\t<\/li>\n\t<li>If a mark has been placed in a cell, the cell has a mark label with a value of either <strong><tt>X<\/tt><\/strong> or <strong><tt>O<\/tt><\/strong>.<\/li>\n<\/ul>\n\n<p>To be valid, a Tic Tac Toe game should be played on a 3x3 grid by two players : <b>X<\/b> and <b>O<\/b>. Players take turns placing their mark in an empty cell. Once a cell has been marked, it cannot be overwritten. No cell can contain more than one mark. The first player to place three of their marks in a row (horizontally, vertically, or diagonally) wins.<\/p>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/ttt\/nonmodel\/diagram.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both below as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p><br>\nAn urban planner is trying to design a new subway system. They have represented their design with a diagram, where:<\/p>\n\n<ul>\n\t<li>Subway stations are represented by graph nodes.<\/li>\n\t<li>The next station accessible via the train from a station is represented by edges labelled <code>next<\/code>.<\/li>\n\t<li>The relative positions of stations are represented by edges labelled <code>north<\/code> and <code>east<\/code>.\n\t<ul>\n\t\t<li>A <code>north<\/code> edge means that the pointed at station is directly north of the pointing station.<\/li>\n\t\t<li>An <code>east<\/code> edge means that the pointed at station is directly east of the pointing station.<\/li>\n\t<\/ul>\n\t<\/li>\n<\/ul>\n<br>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study2\/subway\/sterling.html\" width=\"100%\"><\/iframe><br>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n\n<hr>",
                "DataExportTag": "TTT-Inv-D-Final-Sc",
                "QuestionID": "QID244"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID352",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both below as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p><i>The scenario and diagram are unchanged from the previous question. We are including both below as a reminder.<\/i><br \/>\n<br \/>\nA game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize game states.<\/p>\n\n<ul>\n\t<li>Each cell is represented by a graph node, and each edge represents a relationship between two cells.\n\t<ul>\n\t\t<li>For instance, if an edge labeled <span style=\"font-family:Courier New,Courier,monospace;\">right<\/span> points from <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>&nbsp;to <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>, this means that <span style=\"font-family:Courier New,Courier,monospace;\">CellB&nbsp;<\/span>is directly to the right of <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>.<\/li>\n\t\t<li>Similarly, if an edge labeled <span style=\"font-family:Courier New,Courier,monospace;\">down<\/span> points from <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>&nbsp;to <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>, this means that <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>&nbsp;is directly below <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>.<\/li>\n\t<\/ul>\n\t<\/li>\n\t<li>If a mark has been placed in a cell, the cell has a mark label with a value of either <strong><tt>X<\/tt><\/strong> or <strong><tt>O<\/tt><\/strong>.<br \/>\n\t\u200b\u200b\u200b\u200b\u200b\u200b\u200b<\/li>\n<\/ul>\n\n<p>To be valid, a Tic Tac Toe game should be played on a 3x3 grid by two players : <b>X<\/b> and <b>O<\/b>. Players take turns placing their mark in an empty cell. Once a cell has been marked, it cannot be overwritten. No cell can contain more than one mark. The first player to place three of their marks in a row (horizontally, vertically, or diagonally) wins.<\/p>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/ttt\/nonmodel\/sterling.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both below as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p><i>The scenario and diagram are unchanged from the previous question. We are including both below as a reminder.<\/i><br><br>Tic Tac Toe is a game is played on a 3x3 grid, but two players : <strong>X<\/strong> and <strong>O<\/strong>. Players take turns placing their mark in an empty cell, and the first player to get three of their marks in a row (either horizontally, vertically, or diagonally) wins.<br>\n<br>\n<br>\nA game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize game states.<\/p>\n\n<ul>\n\t<li>Each cell is represented by a graph node, and each edge represents a relationship between two cells.\n\t<ul>\n\t\t<li>For instance, if an edge labelled <tt>right<\/tt> points from <tt>Cell1<\/tt> to <tt>Cell2<\/tt>, this means that <tt>Cell2<\/tt> is directly to the right of <tt>Cell1<\/tt>.<\/li>\n\t\t<li>Similarly, if an edge labelled <tt>down<\/tt> points from <tt>Cell1<\/tt> to <tt>Cell2<\/tt>, this means that <tt>Cell2<\/tt> is directly below <tt>Cell1<\/tt>.<\/li>\n\t<\/ul>\n\t<\/li>\n\t<li>If a mark has been placed in a cell, the cell has a&nbsp;&nbsp;<tt>mark<\/tt>&nbsp;label with a value of either<strong> <tt>X<\/tt> <\/strong>or <strong><tt>O<\/tt><\/strong>.<br><br><\/li>\n<\/ul>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe width=\"100%\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/ttt\/nonmodel\/diagram.html\" height=\"900px\"><\/iframe>",
                "DataExportTag": "TTT-Inv-St-Sc2",
                "QuestionID": "QID352"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID360",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both below as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p><i>The scenario and diagram are unchanged from the previous question. We are including both below as a reminder.<\/i><br \/>\n<br \/>\nA game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize game states.<\/p>\n\n<ul>\n\t<li>Each cell is represented by a graph node, and each edge represents a relationship between two cells.\n\t<ul>\n\t\t<li>For instance, if an edge labeled <span style=\"font-family:Courier New,Courier,monospace;\">right<\/span> points from <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>&nbsp;to <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>, this means that <span style=\"font-family:Courier New,Courier,monospace;\">CellB&nbsp;<\/span>is directly to the right of <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>.<\/li>\n\t\t<li>Similarly, if an edge labeled <span style=\"font-family:Courier New,Courier,monospace;\">down<\/span> points from <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>&nbsp;to <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>, this means that <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>&nbsp;is directly below <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>.<\/li>\n\t<\/ul>\n\t<\/li>\n\t<li>If a mark has been placed in a cell, the cell has a mark label with a value of either <strong><tt>X<\/tt><\/strong> or <strong><tt>O<\/tt><\/strong>.<br \/>\n\t\u200b\u200b\u200b\u200b\u200b\u200b\u200b<\/li>\n<\/ul>\n\n<p>To be valid, a Tic Tac Toe game should be played on a 3x3 grid by two players : <b>X<\/b> and <b>O<\/b>. Players take turns placing their mark in an empty cell. Once a cell has been marked, it cannot be overwritten. No cell can contain more than one mark. The first player to place three of their marks in a row (horizontally, vertically, or diagonally) wins.<\/p>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/ttt\/model\/sterling.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both below as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p><i>The scenario and diagram are unchanged from the previous question. We are including both below as a reminder.<\/i><br><br>Tic Tac Toe is a game is played on a 3x3 grid, but two players : <strong>X<\/strong> and <strong>O<\/strong>. Players take turns placing their mark in an empty cell, and the first player to get three of their marks in a row (either horizontally, vertically, or diagonally) wins.<br>\n<br>\n<br>\nA game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize game states.<\/p>\n\n<ul>\n\t<li>Each cell is represented by a graph node, and each edge represents a relationship between two cells.\n\t<ul>\n\t\t<li>For instance, if an edge labelled <tt>right<\/tt> points from <tt>Cell1<\/tt> to <tt>Cell2<\/tt>, this means that <tt>Cell2<\/tt> is directly to the right of <tt>Cell1<\/tt>.<\/li>\n\t\t<li>Similarly, if an edge labelled <tt>down<\/tt> points from <tt>Cell1<\/tt> to <tt>Cell2<\/tt>, this means that <tt>Cell2<\/tt> is directly below <tt>Cell1<\/tt>.<\/li>\n\t<\/ul>\n\t<\/li>\n\t<li>If a mark has been placed in a cell, the cell has a&nbsp;&nbsp;<tt>mark<\/tt>&nbsp;label with a value of either<strong> <tt>X<\/tt> <\/strong>or <strong><tt>O<\/tt><\/strong>.<br><br><\/li>\n<\/ul>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe width=\"100%\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/ttt\/nonmodel\/sterling.html\" height=\"900px\"><\/iframe>",
                "DataExportTag": "TTT-V-St-Sc2",
                "QuestionID": "QID360"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID368",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both below as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p><i>The scenario and diagram are unchanged from the previous question. We are including both below as a reminder.<\/i><br \/>\n<br \/>\nA game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize game states.<\/p>\n\n<ul>\n\t<li>Each cell is represented by a graph node, and each edge represents a relationship between two cells.\n\t<ul>\n\t\t<li>For instance, if an edge labeled <span style=\"font-family:Courier New,Courier,monospace;\">right<\/span> points from <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>&nbsp;to <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>, this means that <span style=\"font-family:Courier New,Courier,monospace;\">CellB&nbsp;<\/span>is directly to the right of <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>.<\/li>\n\t\t<li>Similarly, if an edge labeled <span style=\"font-family:Courier New,Courier,monospace;\">down<\/span> points from <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>&nbsp;to <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>, this means that <span style=\"font-family:Courier New,Courier,monospace;\">CellB<\/span>&nbsp;is directly below <span style=\"font-family:Courier New,Courier,monospace;\">CellA<\/span>.<\/li>\n\t<\/ul>\n\t<\/li>\n\t<li>If a mark has been placed in a cell, the cell has a mark label with a value of either <strong><tt>X<\/tt><\/strong> or <strong><tt>O<\/tt><\/strong>.<br \/>\n\t\u200b\u200b\u200b\u200b\u200b\u200b\u200b<\/li>\n<\/ul>\n\n<p>To be valid, a Tic Tac Toe game should be played on a 3x3 grid by two players : <b>X<\/b> and <b>O<\/b>. Players take turns placing their mark in an empty cell. Once a cell has been marked, it cannot be overwritten. No cell can contain more than one mark. The first player to place three of their marks in a row (horizontally, vertically, or diagonally) wins.<\/p>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/ttt\/model\/diagram.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both below as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p><i>The scenario and diagram are unchanged from the previous question. We are including both below as a reminder.<\/i><br><br>Tic Tac Toe is a game is played on a 3x3 grid, but two players : <strong>X<\/strong> and <strong>O<\/strong>. Players take turns placing their mark in an empty cell, and the first player to get three of their marks in a row (either horizontally, vertically, or diagonally) wins.<br>\n<br>\n<br>\nA game designer has been trying to understand Tic Tac Toe, and has built a diagram to visualize game states.<\/p>\n\n<ul>\n\t<li>Each cell is represented by a graph node, and each edge represents a relationship between two cells.\n\t<ul>\n\t\t<li>For instance, if an edge labelled <tt>right<\/tt> points from <tt>Cell1<\/tt> to <tt>Cell2<\/tt>, this means that <tt>Cell2<\/tt> is directly to the right of <tt>Cell1<\/tt>.<\/li>\n\t\t<li>Similarly, if an edge labelled <tt>down<\/tt> points from <tt>Cell1<\/tt> to <tt>Cell2<\/tt>, this means that <tt>Cell2<\/tt> is directly below <tt>Cell1<\/tt>.<\/li>\n\t<\/ul>\n\t<\/li>\n\t<li>If a mark has been placed in a cell, the cell has a&nbsp;&nbsp;<tt>mark<\/tt>&nbsp;label with a value of either<strong> <tt>X<\/tt> <\/strong>or <strong><tt>O<\/tt><\/strong>.<br><br><\/li>\n<\/ul>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe width=\"100%\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/ttt\/nonmodel\/diagram.html\" height=\"900px\"><\/iframe>",
                "DataExportTag": "TTT-V-D-Sc2",
                "QuestionID": "QID368"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID392",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both below as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p><i>The scenario and diagram are unchanged from the previous question. We are including both below as a reminder.<\/i><br \/>\n&nbsp;<\/p>\n\n<p>A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain what human faces look like to his family by drawing them a diagram. This diagram takes the form of a graph, where elements of a face are denoted by nodes, and their relationship by edges.<\/p>\n\n<ul>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p>The parts of a <span style=\"font-family:Courier New,Courier,monospace;\">Face<\/span> are represented by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">parts<\/span>.<\/p>\n\t<\/li>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p dir=\"ltr\" role=\"presentation\">The relative directions between these face parts are described by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span> and <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>.<\/p>\n\n\t<ul>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span>, this means that <em>B<\/em> is below <em>A<\/em>.<\/li>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>, this means that <em>A<\/em> and <em>B<\/em> are horizontally aligned.<\/li>\n\t<\/ul>\n\t<\/li>\n<\/ul>\n\n<p>&nbsp;<\/p>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/face\/model\/diagram.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both below as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p><i>The scenario and diagram are unchanged from the previous question. We are including both below as a reminder.<\/i><br \/>\n&nbsp;<\/p>\n\n<p>A binary tree is a data structure that consists of nodes, where each node can have up to two children (one one the right and one on the left) and at most one parent. A programming student is learning about binary trees. In order to demonstrate their understanding of the data structure, they have built a diagram of a 10 Node binary tree. The edges between the nodes represent parent-child relationships between the nodes.<\/p>\n\n<ul>\n\t<li>If an edge labelled <span style=\"font-family:Courier New,Courier,monospace;\"><tt>parent<\/tt><\/span> points from <tt>NodeA<\/tt> to <tt>NodeB<\/tt>, this means that <span style=\"font-family:Courier New,Courier,monospace;\"><tt>NodeB<\/tt><\/span> is the parent of <tt>NodeB<\/tt>.<\/li>\n\t<li>If an edge labelled <span style=\"font-family:Courier New,Courier,monospace;\"><tt>left<\/tt><\/span> points from <tt>NodeA<\/tt> to <tt>NodeB<\/tt>, this means that <tt>NodeB<\/tt> is the left child of <tt>NodeA<\/tt>.<\/li>\n\t<li>If an edge labelled <span style=\"font-family:Courier New,Courier,monospace;\"><tt>right<\/tt><\/span> points from <tt>NodeA<\/tt> to <tt>NodeB<\/tt>, this means that <tt>NodeB<\/tt> is the right child of <tt>NodeA<\/tt>.<\/li>\n<\/ul>\n<br \/>\nA valid binary tree must satisfy the following conditions:\n<ul>\n\t<li>Each node in the tree has at most two children. A node can have at most one left child and at most one right child.<\/li>\n\t<li>Exactly one node in the tree has no parent node. This node is called the root node.<\/li>\n\t<li>Every node in the tree is a descendant of the root node.<\/li>\n\t<li>No node in the tree is a descendant of itself.<\/li>\n<\/ul>\n\n<p>&nbsp;<\/p>\n<br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/tree\/nonmodel\/diagram.html\" width=\"100%\"><\/iframe>",
                "DataExportTag": "F-V-D-Sc2",
                "QuestionID": "QID392"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID408",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both below as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p><i>The scenario and diagram are unchanged from the previous question. We are including both below as a reminder.<\/i><br \/>\n&nbsp;<\/p>\n\n<p>A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain what human faces look like to his family by drawing them a diagram. This diagram takes the form of a graph, where elements of a face are denoted by nodes, and their relationship by edges.<\/p>\n\n<ul>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p>The parts of a <span style=\"font-family:Courier New,Courier,monospace;\">Face<\/span> are represented by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">parts<\/span>.<\/p>\n\t<\/li>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p dir=\"ltr\" role=\"presentation\">The relative directions between these face parts are described by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span> and <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>.<\/p>\n\n\t<ul>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span>, this means that <em>B<\/em> is below <em>A<\/em>.<\/li>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>, this means that <em>A<\/em> and <em>B<\/em> are horizontally aligned.<\/li>\n\t<\/ul>\n\t<\/li>\n<\/ul>\n\n<p>&nbsp;<\/p>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/face\/model\/sterling.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both below as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p><i>The scenario and diagram are unchanged from the previous question. We are including both below as a reminder.<\/i><br \/>\n&nbsp;<\/p>\n\n<p>A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain what human faces look like to his family by drawing them a diagram. This diagram takes the form of a graph, where elements of a face are denoted by nodes, and their relationship by edges.<\/p>\n\n<ul>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p>The parts of a <span style=\"font-family:Courier New,Courier,monospace;\">Face<\/span> are represented by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">parts<\/span>.<\/p>\n\t<\/li>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p dir=\"ltr\" role=\"presentation\">The relative directions between these face parts are described by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span> and <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>.<\/p>\n\n\t<ul>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span>, this means that <em>B<\/em> is below <em>A<\/em>.<\/li>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>, this means that <em>A<\/em> and <em>B<\/em> are horizontally aligned.<\/li>\n\t<\/ul>\n\t<\/li>\n<\/ul>\n\n<p>&nbsp;<\/p>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/face\/model\/diagram.html\" width=\"100%\"><\/iframe>",
                "DataExportTag": "F-V-Sterling-Sc2",
                "QuestionID": "QID408"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID416",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both below as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p><i>The scenario and diagram are unchanged from the previous question. We are including both below as a reminder.<\/i><br \/>\n&nbsp;<\/p>\n\n<p>A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain what human faces look like to his family by drawing them a diagram. This diagram takes the form of a graph, where elements of a face are denoted by nodes, and their relationship by edges.<\/p>\n\n<ul>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p>The parts of a <span style=\"font-family:Courier New,Courier,monospace;\">Face<\/span> are represented by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">parts<\/span>.<\/p>\n\t<\/li>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p dir=\"ltr\" role=\"presentation\">The relative directions between these face parts are described by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span> and <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>.<\/p>\n\n\t<ul>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span>, this means that <em>B<\/em> is below <em>A<\/em>.<\/li>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>, this means that <em>A<\/em> and <em>B<\/em> are horizontally aligned.<\/li>\n\t<\/ul>\n\t<\/li>\n<\/ul>\n\n<p>&nbsp;<\/p>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/face\/nonmodel\/diagram.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both below as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p><i>The scenario and diagram are unchanged from the previous question. We are including both below as a reminder.<\/i><br \/>\n&nbsp;<\/p>\n\n<p>A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain what human faces look like to his family by drawing them a diagram. This diagram takes the form of a graph, where elements of a face are denoted by nodes, and their relationship by edges.<\/p>\n\n<ul>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p>The parts of a <span style=\"font-family:Courier New,Courier,monospace;\">Face<\/span> are represented by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">parts<\/span>.<\/p>\n\t<\/li>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p dir=\"ltr\" role=\"presentation\">The relative directions between these face parts are described by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span> and <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>.<\/p>\n\n\t<ul>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span>, this means that <em>B<\/em> is below <em>A<\/em>.<\/li>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>, this means that <em>A<\/em> and <em>B<\/em> are horizontally aligned.<\/li>\n\t<\/ul>\n\t<\/li>\n<\/ul>\n\n<p>&nbsp;<\/p>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/face\/model\/diagram.html\" width=\"100%\"><\/iframe>",
                "DataExportTag": "F-Inv-D-Sc2",
                "QuestionID": "QID416"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID424",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both below as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p><i>The scenario and diagram are unchanged from the previous question. We are including both below as a reminder.<\/i><br \/>\n&nbsp;<\/p>\n\n<p>A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain what human faces look like to his family by drawing them a diagram. This diagram takes the form of a graph, where elements of a face are denoted by nodes, and their relationship by edges.<\/p>\n\n<ul>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p>The parts of a <span style=\"font-family:Courier New,Courier,monospace;\">Face<\/span> are represented by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">parts<\/span>.<\/p>\n\t<\/li>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p dir=\"ltr\" role=\"presentation\">The relative directions between these face parts are described by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span> and <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>.<\/p>\n\n\t<ul>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span>, this means that <em>B<\/em> is below <em>A<\/em>.<\/li>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>, this means that <em>A<\/em> and <em>B<\/em> are horizontally aligned.<\/li>\n\t<\/ul>\n\t<\/li>\n<\/ul>\n\n<p>&nbsp;<\/p>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/face\/nonmodel\/sterling.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both below as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p><i>The scenario and diagram are unchanged from the previous question. We are including both below as a reminder.<\/i><br \/>\n&nbsp;<\/p>\n\n<p>A Martian has just returned to his home planet after a vacation on Earth. He is trying to explain what human faces look like to his family by drawing them a diagram. This diagram takes the form of a graph, where elements of a face are denoted by nodes, and their relationship by edges.<\/p>\n\n<ul>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p>The parts of a <span style=\"font-family:Courier New,Courier,monospace;\">Face<\/span> are represented by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">parts<\/span>.<\/p>\n\t<\/li>\n\t<li aria-level=\"1\" dir=\"ltr\">\n\t<p dir=\"ltr\" role=\"presentation\">The relative directions between these face parts are described by edges labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span> and <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>.<\/p>\n\n\t<ul>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">below<\/span>, this means that <em>B<\/em> is below <em>A<\/em>.<\/li>\n\t\t<li role=\"presentation\">If an edge from <em>A<\/em> to <em>B<\/em> is labeled <span style=\"font-family:Courier New,Courier,monospace;\">aligned<\/span>, this means that <em>A<\/em> and <em>B<\/em> are horizontally aligned.<\/li>\n\t<\/ul>\n\t<\/li>\n<\/ul>\n\n<p>&nbsp;<\/p>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/non-model\/face\/model\/sterling.html\" width=\"100%\"><\/iframe>",
                "DataExportTag": "F-Inv-St-Sc2",
                "QuestionID": "QID424"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID227",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 92,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Timing",
                "DataExportTag": "TTT-Inv-Q1-D",
                "QuestionID": "QID227"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID349",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 100,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Timing",
                "DataExportTag": "TTT-Inv-St-T",
                "QuestionID": "QID349"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID357",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 104,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Timing",
                "DataExportTag": "TTT-V-St-T",
                "QuestionID": "QID357"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID365",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 96,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Timing",
                "DataExportTag": "TTT-V-D-T",
                "QuestionID": "QID365"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID389",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 80,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Timing",
                "DataExportTag": "F-V-Diagram-T",
                "QuestionID": "QID389"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID405",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 84,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Timing",
                "DataExportTag": "F-V-Sterling-T",
                "QuestionID": "QID405"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID413",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 84,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Timing",
                "DataExportTag": "F-Inv-D-Sc",
                "QuestionID": "QID413"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID421",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 88,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Timing",
                "DataExportTag": "F-Inv-St-T",
                "QuestionID": "QID421"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID177",
            "SecondaryAttribute": "What is your Prolific ID? Please note that this response should auto-fill with the correct ID.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "What is your Prolific ID?<br><i>Please note that this response should auto-fill with the correct ID.<\/i><br>",
                "DefaultChoices": {
                    "TEXT": {
                        "Text": "${e:\/\/Field\/PROLIFIC_PID}"
                    }
                },
                "DataExportTag": "Q141",
                "QuestionID": "QID177",
                "QuestionType": "TE",
                "Selector": "SL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "What is your Prolific ID? Please note that this response should auto-fill with the correct ID.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                }
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID395",
            "SecondaryAttribute": "Which EyeBrow is above Eye2?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which EyeBrow is above Eye2?",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which EyeBrow is above Eye2?",
                "Choices": {
                    "1": {
                        "Display": "EyeBrowA"
                    },
                    "2": {
                        "Display": "EyeBrowB"
                    },
                    "3": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 12,
                "NextAnswerId": 1,
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID391\/SelectableChoice\/1",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does this diagram show a valid face?<\/span> <span class=\"LeftOpDesc\">Yes<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID391\/SelectableChoice\/1",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID391",
                            "QuestionIDFromLocator": "QID391",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Which node is the root node of the tree?",
                "DataExportTag": "F-V-D-Yes",
                "QuestionID": "QID395"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID411",
            "SecondaryAttribute": "Which EyeBrow is above Eye2?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which EyeBrow is above Eye2?",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which EyeBrow is above Eye2?",
                "Choices": {
                    "1": {
                        "Display": "EyeBrowA"
                    },
                    "2": {
                        "Display": "EyeBrowB"
                    },
                    "3": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 12,
                "NextAnswerId": 1,
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID407\/SelectableChoice\/1",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does this diagram show a valid face?<\/span> <span class=\"LeftOpDesc\">Yes<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID407\/SelectableChoice\/1",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID407",
                            "QuestionIDFromLocator": "QID407",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Which EyeBrow is above Eye2?",
                "DataExportTag": "F-V-Sterling-Yes",
                "QuestionID": "QID411"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID419",
            "SecondaryAttribute": "Which EyeBrow is above Eye2?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which EyeBrow is above Eye2?",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which EyeBrow is above Eye2?",
                "Choices": {
                    "1": {
                        "Display": "EyeBrowA"
                    },
                    "2": {
                        "Display": "EyeBrowB"
                    },
                    "3": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 12,
                "NextAnswerId": 1,
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID415\/SelectableChoice\/1",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does this diagram show a valid face?<\/span> <span class=\"LeftOpDesc\">Yes<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID415\/SelectableChoice\/1",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID415",
                            "QuestionIDFromLocator": "QID415",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Which EyeBrow is above Eye2?",
                "DataExportTag": "F-Inv-D-Yes",
                "QuestionID": "QID419"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID427",
            "SecondaryAttribute": "Which EyeBrow is above Eye2?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which EyeBrow is above Eye2?",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which EyeBrow is above Eye2?",
                "Choices": {
                    "1": {
                        "Display": "EyeBrowA"
                    },
                    "2": {
                        "Display": "EyeBrowB"
                    },
                    "3": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 12,
                "NextAnswerId": 1,
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID423\/SelectableChoice\/1",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does this diagram show a valid face?<\/span> <span class=\"LeftOpDesc\">Yes<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID423\/SelectableChoice\/1",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID423",
                            "QuestionIDFromLocator": "QID423",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Which EyeBrow is above Eye2?",
                "DataExportTag": "F-Inv-St-Yes",
                "QuestionID": "QID427"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID270",
            "SecondaryAttribute": "Which player (X or O) is the winner of this Tic Tac Toe game?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which player (X or O) is the winner of this Tic Tac Toe game?",
                "DataExportTag": "TTT-Inv-Q1-D-Yes",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which player (X or O) is the winner of this Tic Tac Toe game?",
                "Choices": {
                    "1": {
                        "Display": "X"
                    },
                    "2": {
                        "Display": "O"
                    },
                    "3": {
                        "Display": "There is no winner"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionID": "QID270",
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID229\/SelectableChoice\/1",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?<\/span> <span class=\"LeftOpDesc\">Yes<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID229\/SelectableChoice\/1",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID229",
                            "QuestionIDFromLocator": "QID229",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                }
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID355",
            "SecondaryAttribute": "Which player (X or O) is the winner of this Tic Tac Toe game?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which player (X or O) is the winner of this Tic Tac Toe game?",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which player (X or O) is the winner of this Tic Tac Toe game?",
                "Choices": {
                    "1": {
                        "Display": "X"
                    },
                    "2": {
                        "Display": "O"
                    },
                    "3": {
                        "Display": "There is no winner"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID351\/SelectableChoice\/1",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?<\/span> <span class=\"LeftOpDesc\">Yes<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID351\/SelectableChoice\/1",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID351",
                            "QuestionIDFromLocator": "QID351",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Which player (X or O) is the winner of this Tic Tac Toe game?",
                "DataExportTag": "TTT-Inv-St-Yes",
                "QuestionID": "QID355"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID363",
            "SecondaryAttribute": "Which player (X or O) is the winner of this Tic Tac Toe game?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which player (X or O) is the winner of this Tic Tac Toe game?",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which player (X or O) is the winner of this Tic Tac Toe game?",
                "Choices": {
                    "1": {
                        "Display": "X"
                    },
                    "2": {
                        "Display": "O"
                    },
                    "3": {
                        "Display": "There is no winner"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID359\/SelectableChoice\/1",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?<\/span> <span class=\"LeftOpDesc\">Yes<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID359\/SelectableChoice\/1",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID359",
                            "QuestionIDFromLocator": "QID359",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Which player (X or O) is the winner of this Tic Tac Toe game?",
                "DataExportTag": "TTT-V-St-Yes",
                "QuestionID": "QID363"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID371",
            "SecondaryAttribute": "Which player (X or O) is the winner of this Tic Tac Toe game?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which player (X or O) is the winner of this Tic Tac Toe game?",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which player (X or O) is the winner of this Tic Tac Toe game?",
                "Choices": {
                    "1": {
                        "Display": "X"
                    },
                    "2": {
                        "Display": "O"
                    },
                    "3": {
                        "Display": "There is no winner"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID367\/SelectableChoice\/1",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Does the diagram show a valid state of a Tic Tac Toe game (either completed or in progress)?<\/span> <span class=\"LeftOpDesc\">Yes<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID367\/SelectableChoice\/1",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID367",
                            "QuestionIDFromLocator": "QID367",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Which player (X or O) is the winner of this Tic Tac Toe game?",
                "DataExportTag": "TTT-V-D-Yes",
                "QuestionID": "QID371"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID431",
            "SecondaryAttribute": "You have been presented with, and answered questions about, diagrams in both Style A and Style B....",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "You have been presented with, and answered questions about, diagrams in both Style A and Style B. How effectively did these diagrams convey key aspects of the scenario?",
                "DefaultChoices": false,
                "DataExportTag": "Pref-Rating",
                "QuestionID": "QID431",
                "QuestionType": "Slider",
                "Selector": "STAR",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "CSSliderMin": 0,
                    "CSSliderMax": 100,
                    "GridLines": 10,
                    "NumDecimals": "0",
                    "ShowValue": true,
                    "StarCount": 5,
                    "StarType": "discrete"
                },
                "QuestionDescription": "You have been presented with, and answered questions about, diagrams in both Style A and Style B....",
                "Choices": {
                    "1": {
                        "Display": "Style A"
                    },
                    "2": {
                        "Display": "Style B"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "Labels": []
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID429",
            "SecondaryAttribute": "You will now be shown a variant of the previous scenario, with a different diagram.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "You will now be shown a variant of the previous scenario, with a different diagram.",
                "DefaultChoices": false,
                "DataExportTag": "Q393",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "You will now be shown a variant of the previous scenario, with a different diagram.",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionID": "QID429"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID243",
            "SecondaryAttribute": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br>",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionText_Unsafe": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br><br><i>The scenario and diagram are unchanged from the previous question. We are including both below as a reminder.<\/i><br>",
                "DataExportTag": "TTT-Inv-D-Final",
                "QuestionID": "QID243"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID356",
            "SecondaryAttribute": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br>",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionText_Unsafe": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br>",
                "DataExportTag": "TTT-Inv-St-F",
                "QuestionID": "QID356"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID364",
            "SecondaryAttribute": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br>",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionText_Unsafe": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br>",
                "DataExportTag": "TTT-V-St-Final",
                "QuestionID": "QID364"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID372",
            "SecondaryAttribute": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br>",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionText_Unsafe": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br>",
                "DataExportTag": "TTT-V-D-Final",
                "QuestionID": "QID372"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID396",
            "SecondaryAttribute": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br>",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionText_Unsafe": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br>",
                "DataExportTag": "F-V-D-Final",
                "QuestionID": "QID396"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID412",
            "SecondaryAttribute": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br>",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionText_Unsafe": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br>",
                "DataExportTag": "F-V-Sterling-F",
                "QuestionID": "QID412"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID420",
            "SecondaryAttribute": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br>",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionText_Unsafe": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br>",
                "DataExportTag": "F-Inv-D-Final",
                "QuestionID": "QID420"
            }
        },
        {
            "SurveyID": "SV_cHFJ1PBEBgvOPxc",
            "Element": "SQ",
            "PrimaryAttribute": "QID428",
            "SecondaryAttribute": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br>",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionText_Unsafe": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br>",
                "DataExportTag": "F-Inv-St-Final",
                "QuestionID": "QID428"
            }
        }
    ]
}

==> anc/Instance_Understanding.qsf <==
{
    "SurveyEntry": {
        "SurveyID": "SV_5zs4RtjVbPEvROe",
        "SurveyName": "LightWeight Diagrams V3- Set A",
        "SurveyDescription": null,
        "SurveyOwnerID": "UR_3PopRuBDCeaoSCW",
        "SurveyBrandID": "brown",
        "DivisionID": null,
        "SurveyLanguage": "EN",
        "SurveyActiveResponseSet": "RS_9FhFdTrx26yda18",
        "SurveyStatus": "Active",
        "SurveyStartDate": "0000-00-00 00:00:00",
        "SurveyExpirationDate": "0000-00-00 00:00:00",
        "SurveyCreationDate": "2024-10-01 09:11:33",
        "CreatorID": "UR_3PopRuBDCeaoSCW",
        "LastModified": "2024-12-03 12:34:34",
        "LastAccessed": "0000-00-00 00:00:00",
        "LastActivated": "2024-10-01 09:22:35",
        "Deleted": null
    },
    "SurveyElements": [
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "BL",
            "PrimaryAttribute": "Survey Blocks",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": {
                "1": {
                    "Type": "Trash",
                    "Description": "Trash \/ Unused Questions",
                    "ID": "BL_bQa8nMx4sjs9fgO",
                    "BlockElements": []
                },
                "13": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "Instructions Block",
                    "ID": "BL_djuUsKIx8PoV7a6",
                    "Options": {
                        "BlockLocking": "false",
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Expanded"
                    },
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID53"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID176"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID177"
                        },
                        {
                            "Type": "Page Break"
                        }
                    ]
                },
                "21": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "Preferences",
                    "ID": "BL_1YSTw0ZJ80Z0lrU",
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID159"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID169"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID161"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID178"
                        }
                    ],
                    "Options": {
                        "BlockLocking": "false",
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Expanded"
                    }
                },
                "22": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "Subway (Sterling)",
                    "ID": "BL_e985Ny2eZwRoj5k",
                    "Options": {
                        "BlockLocking": "false",
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Collapsed"
                    },
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID180"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID179"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID181"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID182"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID186"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID194"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID184"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID185"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID190"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID198"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID188"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID189"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID202"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID201"
                        }
                    ]
                },
                "23": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "Cards (Sterling)",
                    "ID": "BL_7OPqYQ4F3ecGPno",
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID204"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID203"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID205"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID206"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID208"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID211"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID207"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID209"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID210"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID212"
                        }
                    ],
                    "Options": {
                        "BlockLocking": "false",
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Collapsed"
                    }
                },
                "24": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "Fruit (Sterling)",
                    "ID": "BL_1Xpkg30XEfLf6Sy",
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID213"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID214"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID215"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID216"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID217"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID219"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID218"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID220"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID221"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID222"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID223"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID224"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID225"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID226"
                        }
                    ],
                    "Options": {
                        "BlockLocking": "false",
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Collapsed"
                    }
                },
                "25": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "Subway (Diagram)",
                    "ID": "BL_74EK7jRkWaDLike",
                    "Options": {
                        "BlockLocking": false,
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Expanded"
                    },
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID227"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID228"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID229"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID230"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID231"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID232"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID233"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID234"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID235"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID236"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID237"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID238"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID243"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID244"
                        }
                    ]
                },
                "26": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "Cards (Diagram)",
                    "ID": "BL_9Ziy6SgLp2voXnU",
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID245"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID246"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID247"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID248"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID249"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID250"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID251"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID252"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID253"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID254"
                        }
                    ],
                    "Options": {
                        "BlockLocking": false,
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Collapsed"
                    }
                },
                "27": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "Fruit (Diagram)",
                    "ID": "BL_5cdnTd8kqzUHQCq",
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID255"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID256"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID257"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID258"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID259"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID260"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID261"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID262"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID263"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID264"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID265"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID266"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID267"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID268"
                        }
                    ],
                    "Options": {
                        "BlockLocking": false,
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Collapsed"
                    }
                }
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "FL",
            "PrimaryAttribute": "Survey Flow",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": {
                "Type": "Root",
                "FlowID": "FL_1",
                "Flow": [
                    {
                        "Type": "EmbeddedData",
                        "FlowID": "FL_103",
                        "EmbeddedData": [
                            {
                                "Description": "PROLIFIC_PID",
                                "Type": "Recipient",
                                "Field": "PROLIFIC_PID",
                                "VariableType": "String",
                                "DataVisibility": [],
                                "AnalyzeText": false
                            }
                        ]
                    },
                    {
                        "Type": "Block",
                        "ID": "BL_djuUsKIx8PoV7a6",
                        "FlowID": "FL_22",
                        "Autofill": []
                    },
                    {
                        "Type": "Branch",
                        "FlowID": "FL_104",
                        "Description": "New Branch",
                        "BranchLogic": {
                            "0": {
                                "0": {
                                    "LogicType": "Question",
                                    "QuestionID": "QID176",
                                    "QuestionIsInLoop": "no",
                                    "ChoiceLocator": "q:\/\/QID176\/SelectableChoice\/2",
                                    "Operator": "Selected",
                                    "QuestionIDFromLocator": "QID176",
                                    "LeftOperand": "q:\/\/QID176\/SelectableChoice\/2",
                                    "Type": "Expression",
                                    "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">By selecting one of the options below, you indicate your choice regarding participation:<\/span> <span class=\"LeftOpDesc\">I do not consent to participate in this study<\/span> <span class=\"OpDesc\">Is Selected<\/span> "
                                },
                                "Type": "If"
                            },
                            "Type": "BooleanExpression"
                        },
                        "Flow": [
                            {
                                "Type": "EndSurvey",
                                "FlowID": "FL_105",
                                "EndingType": "Advanced",
                                "Options": {
                                    "Advanced": "true",
                                    "SurveyTermination": "DisplayMessage",
                                    "EOSMessageLibrary": "UR_3PopRuBDCeaoSCW",
                                    "EOSMessage": "MS_cwDlbRlkSGHw7qe"
                                }
                            }
                        ]
                    },
                    {
                        "Type": "BlockRandomizer",
                        "FlowID": "FL_68",
                        "SubSet": 1,
                        "EvenPresentation": true,
                        "Flow": [
                            {
                                "Type": "Group",
                                "FlowID": "FL_72",
                                "Description": "Fruit-Cards",
                                "Flow": [
                                    {
                                        "Type": "BlockRandomizer",
                                        "FlowID": "FL_100",
                                        "SubSet": 1,
                                        "EvenPresentation": true,
                                        "Flow": [
                                            {
                                                "Type": "Group",
                                                "FlowID": "FL_76",
                                                "Description": "F_St-C-Di",
                                                "Flow": [
                                                    {
                                                        "Type": "BlockRandomizer",
                                                        "FlowID": "FL_101",
                                                        "SubSet": 2,
                                                        "EvenPresentation": true,
                                                        "Flow": [
                                                            {
                                                                "Type": "Block",
                                                                "ID": "BL_1Xpkg30XEfLf6Sy",
                                                                "FlowID": "FL_114",
                                                                "Autofill": []
                                                            },
                                                            {
                                                                "Type": "Block",
                                                                "ID": "BL_9Ziy6SgLp2voXnU",
                                                                "FlowID": "FL_116",
                                                                "Autofill": []
                                                            }
                                                        ]
                                                    }
                                                ]
                                            },
                                            {
                                                "Type": "Group",
                                                "FlowID": "FL_75",
                                                "Description": "F_Di-C_St",
                                                "Flow": [
                                                    {
                                                        "Type": "BlockRandomizer",
                                                        "FlowID": "FL_102",
                                                        "SubSet": 2,
                                                        "EvenPresentation": true,
                                                        "Flow": [
                                                            {
                                                                "Type": "Block",
                                                                "ID": "BL_5cdnTd8kqzUHQCq",
                                                                "FlowID": "FL_117",
                                                                "Autofill": []
                                                            },
                                                            {
                                                                "Type": "Block",
                                                                "ID": "BL_7OPqYQ4F3ecGPno",
                                                                "FlowID": "FL_118",
                                                                "Autofill": []
                                                            }
                                                        ]
                                                    }
                                                ]
                                            }
                                        ]
                                    }
                                ]
                            },
                            {
                                "Type": "Group",
                                "FlowID": "FL_73",
                                "Description": "Cards-Subway",
                                "Flow": [
                                    {
                                        "Type": "BlockRandomizer",
                                        "FlowID": "FL_99",
                                        "SubSet": 1,
                                        "EvenPresentation": true,
                                        "Flow": [
                                            {
                                                "Type": "Group",
                                                "FlowID": "FL_78",
                                                "Description": "C_St-S_Di",
                                                "Flow": [
                                                    {
                                                        "Type": "BlockRandomizer",
                                                        "FlowID": "FL_87",
                                                        "SubSet": 2,
                                                        "EvenPresentation": true,
                                                        "Flow": [
                                                            {
                                                                "Type": "Block",
                                                                "ID": "BL_7OPqYQ4F3ecGPno",
                                                                "FlowID": "FL_119",
                                                                "Autofill": []
                                                            },
                                                            {
                                                                "Type": "Block",
                                                                "ID": "BL_74EK7jRkWaDLike",
                                                                "FlowID": "FL_120",
                                                                "Autofill": []
                                                            }
                                                        ]
                                                    }
                                                ]
                                            },
                                            {
                                                "Type": "Group",
                                                "FlowID": "FL_77",
                                                "Description": "C_Di-S_St",
                                                "Flow": [
                                                    {
                                                        "Type": "BlockRandomizer",
                                                        "FlowID": "FL_97",
                                                        "SubSet": 2,
                                                        "EvenPresentation": true,
                                                        "Flow": [
                                                            {
                                                                "Type": "Block",
                                                                "ID": "BL_9Ziy6SgLp2voXnU",
                                                                "FlowID": "FL_121",
                                                                "Autofill": []
                                                            },
                                                            {
                                                                "Type": "Block",
                                                                "ID": "BL_e985Ny2eZwRoj5k",
                                                                "FlowID": "FL_128",
                                                                "Autofill": []
                                                            }
                                                        ]
                                                    }
                                                ]
                                            }
                                        ]
                                    }
                                ]
                            },
                            {
                                "Type": "Group",
                                "FlowID": "FL_74",
                                "Description": "Fruit-Subway",
                                "Flow": [
                                    {
                                        "Type": "BlockRandomizer",
                                        "FlowID": "FL_98",
                                        "SubSet": 1,
                                        "EvenPresentation": true,
                                        "Flow": [
                                            {
                                                "Type": "Group",
                                                "FlowID": "FL_79",
                                                "Description": "F_Di-S_St",
                                                "Flow": [
                                                    {
                                                        "Type": "BlockRandomizer",
                                                        "FlowID": "FL_91",
                                                        "SubSet": 2,
                                                        "EvenPresentation": true,
                                                        "Flow": [
                                                            {
                                                                "Type": "Block",
                                                                "ID": "BL_5cdnTd8kqzUHQCq",
                                                                "FlowID": "FL_123",
                                                                "Autofill": []
                                                            },
                                                            {
                                                                "Type": "Block",
                                                                "ID": "BL_e985Ny2eZwRoj5k",
                                                                "FlowID": "FL_124",
                                                                "Autofill": []
                                                            }
                                                        ]
                                                    }
                                                ]
                                            },
                                            {
                                                "Type": "Group",
                                                "FlowID": "FL_80",
                                                "Description": "F_St-S_Di",
                                                "Flow": [
                                                    {
                                                        "Type": "BlockRandomizer",
                                                        "FlowID": "FL_94",
                                                        "SubSet": 2,
                                                        "EvenPresentation": true,
                                                        "Flow": [
                                                            {
                                                                "Type": "Block",
                                                                "ID": "BL_1Xpkg30XEfLf6Sy",
                                                                "FlowID": "FL_125",
                                                                "Autofill": []
                                                            },
                                                            {
                                                                "Type": "Block",
                                                                "ID": "BL_74EK7jRkWaDLike",
                                                                "FlowID": "FL_126",
                                                                "Autofill": []
                                                            }
                                                        ]
                                                    }
                                                ]
                                            }
                                        ]
                                    }
                                ]
                            }
                        ]
                    },
                    {
                        "Type": "Block",
                        "ID": "BL_1YSTw0ZJ80Z0lrU",
                        "FlowID": "FL_127",
                        "Autofill": []
                    },
                    {
                        "Type": "EndSurvey",
                        "FlowID": "FL_106",
                        "EndingType": "Advanced",
                        "Options": {
                            "Advanced": "true",
                            "SurveyTermination": "Redirect",
                            "EOSRedirectURL": "https:\/\/app.prolific.com\/submissions\/complete?cc=C1K8DCU6"
                        }
                    }
                ],
                "Properties": {
                    "Count": 128
                }
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "PL",
            "PrimaryAttribute": "Preview Link",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": {
                "PreviewType": "Brand",
                "PreviewID": "3a7a358d-425a-48a2-8108-3f12ab1d6a93"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "RS",
            "PrimaryAttribute": "RS_9FhFdTrx26yda18",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": null
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SO",
            "PrimaryAttribute": "Survey Options",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": {
                "BackButton": "false",
                "SaveAndContinue": "true",
                "SurveyProtection": "PublicSurvey",
                "BallotBoxStuffingPrevention": "false",
                "NoIndex": "Yes",
                "SecureResponseFiles": "true",
                "SurveyExpiration": "None",
                "SurveyTermination": "DefaultMessage",
                "Header": "",
                "Footer": "",
                "ProgressBarDisplay": "None",
                "PartialData": "+1 week",
                "ValidationMessage": "",
                "PreviousButton": "",
                "NextButton": "",
                "SurveyTitle": "Qualtrics Survey | Qualtrics Experience Management",
                "SkinLibrary": "brown",
                "SkinType": "component",
                "Skin": {
                    "brandingId": "9684793955",
                    "templateId": "*simple",
                    "overrides": null
                },
                "NewScoring": 1,
                "SurveyMetaDescription": "The most powerful, simple and trusted way to gather experience data. Start your journey to experience management and try a free account today.",
                "CustomStyles": {
                    "customCSS": ""
                },
                "ProtectSelectionIds": true,
                "Autofocus": false,
                "Autoadvance": false,
                "AutoadvancePages": false,
                "QuestionsPerPage": "",
                "PageTransition": "fade"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SCO",
            "PrimaryAttribute": "Scoring",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": {
                "ScoringCategories": [],
                "ScoringCategoryGroups": [],
                "ScoringSummaryCategory": null,
                "ScoringSummaryAfterQuestions": 0,
                "ScoringSummaryAfterSurvey": 0,
                "DefaultScoringCategory": null,
                "AutoScoringCategory": null
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "PROJ",
            "PrimaryAttribute": "CORE",
            "SecondaryAttribute": null,
            "TertiaryAttribute": "1.1.0",
            "Payload": {
                "ProjectCategory": "CORE",
                "SchemaVersion": "1.1.0"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "STAT",
            "PrimaryAttribute": "Survey Statistics",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": {
                "MobileCompatible": true,
                "ID": "Survey Statistics"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "QC",
            "PrimaryAttribute": "Survey Question Count",
            "SecondaryAttribute": "268",
            "TertiaryAttribute": null,
            "Payload": null
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID179",
            "SecondaryAttribute": "An urban planner is trying to design a new subway system. They have represented their design with...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "    <p>An urban planner is trying to design a new subway system. They have represented their design with a diagram, where:<\/p> <br>\n    <ul>\n        <li>Subway stations are represented by graph nodes.<\/li>\n        <li>Train connections between stations are represented by edges labeled <code>next<\/code>. These connections are strictly one-way.\n            <ul>\n                <li>A <code>next<\/code> edge from <code>Station A<\/code> to <code>Station B<\/code> means that there is a train that goes directly from from <code>Station A<\/code> to <code>Station B<\/code>.<\/li>\n                <li>If there is no <code>next<\/code> edge from <code>Station B<\/code> to <code>Station A<\/code>, there is no direct train from <code>Station B<\/code> to <code>Station A<\/code>.<\/li>\n            <\/ul>\n            \n        <\/li>\n            \n        <li>The relative positions of stations are represented by edges labelled <code>north<\/code> and <code>east<\/code>.\n            <ul>\n                <li>A <code>north<\/code> edge means that the pointed at station is directly north of the pointing station.<\/li>\n                <li>An <code>east<\/code> edge means that the pointed at station is directly east of the pointing station.<\/li>\n            <\/ul>\n        <\/li>\n    <\/ul>\n\n<br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/subway\/sterling.html\" width=\"100%\"><\/iframe><br \/>\n",
                "DefaultChoices": false,
                "DataExportTag": "Subway-Q1-Sc-St",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "An urban planner is trying to design a new subway system. They have represented their design with...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionID": "QID179"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID201",
            "SecondaryAttribute": "An urban planner is trying to design a new subway system. They have represented their design with...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "    <p>An urban planner is trying to design a new subway system. They have represented their design with a diagram, where:<\/p> <br>\n    <ul>\n        <li>Subway stations are represented by graph nodes.<\/li>\n        <li>Train connections between stations are represented by edges labeled <code>next<\/code>. These connections are strictly one-way.\n            <ul>\n                <li>A <code>next<\/code> edge from <code>Station A<\/code> to <code>Station B<\/code> means that there is a train that goes directly from from <code>Station A<\/code> to <code>Station B<\/code>.<\/li>\n                <li>If there is no <code>next<\/code> edge from <code>Station B<\/code> to <code>Station A<\/code>, there is no direct train from <code>Station B<\/code> to <code>Station A<\/code>.<\/li>\n            <\/ul>\n            \n        <\/li>\n            \n        <li>The relative positions of stations are represented by edges labelled <code>north<\/code> and <code>east<\/code>.\n            <ul>\n                <li>A <code>north<\/code> edge means that the pointed at station is directly north of the pointing station.<\/li>\n                <li>An <code>east<\/code> edge means that the pointed at station is directly east of the pointing station.<\/li>\n            <\/ul>\n        <\/li>\n    <\/ul>\n\n<br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/subway\/sterling.html\" width=\"100%\"><\/iframe><br \/>\n",
                "DefaultChoices": false,
                "DataExportTag": "Subway-Sc-St-Final",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "An urban planner is trying to design a new subway system. They have represented their design with...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionID": "QID201"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID228",
            "SecondaryAttribute": "An urban planner is trying to design a new subway system. They have represented their design with...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "    <p>An urban planner is trying to design a new subway system. They have represented their design with a diagram, where:<\/p> <br>\n    <ul>\n        <li>Subway stations are represented by graph nodes.<\/li>\n        <li>Train connections between stations are represented by edges labeled <code>next<\/code>. These connections are strictly one-way.\n            <ul>\n                <li>A <code>next<\/code> edge from <code>Station A<\/code> to <code>Station B<\/code> means that there is a train that goes directly from from <code>Station A<\/code> to <code>Station B<\/code>.<\/li>\n                <li>If there is no <code>next<\/code> edge from <code>Station B<\/code> to <code>Station A<\/code>, there is no direct train from <code>Station B<\/code> to <code>Station A<\/code>.<\/li>\n            <\/ul>\n            \n        <\/li>\n            \n        <li>The relative positions of stations are represented by edges labelled <code>north<\/code> and <code>east<\/code>.\n            <ul>\n                <li>A <code>north<\/code> edge means that the pointed at station is directly north of the pointing station.<\/li>\n                <li>An <code>east<\/code> edge means that the pointed at station is directly east of the pointing station.<\/li>\n            <\/ul>\n        <\/li>\n    <\/ul>\n\n<br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/subway\/diagram.html\" width=\"100%\"><\/iframe><br \/>\n",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "An urban planner is trying to design a new subway system. They have represented their design with...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p>An urban planner is trying to design a new subway system. They have represented their design with a diagram, where:<\/p>\n\n<ul>\n\t<li>Subway stations are represented by graph nodes.<\/li>\n\t<li>The next station accessible via the train from a station is represented by edges labelled <code>next<\/code>.<\/li>\n\t<li>The relative positions of stations are represented by edges labelled <code>north<\/code> and <code>east<\/code>.\n\t<ul>\n\t\t<li>A <code>north<\/code> edge means that the pointed at station is directly north of the pointing station.<\/li>\n\t\t<li>An <code>east<\/code> edge means that the pointed at station is directly east of the pointing station.<\/li>\n\t<\/ul>\n\t<\/li>\n<\/ul>\n<br \/>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study2\/subway\/sterling.html\" width=\"100%\"><\/iframe><br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n\n<hr \/>",
                "DataExportTag": "Subway-Q1-Sc-D",
                "QuestionID": "QID228"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID244",
            "SecondaryAttribute": "An urban planner is trying to design a new subway system. They have represented their design with...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "    <p>An urban planner is trying to design a new subway system. They have represented their design with a diagram, where:<\/p> <br>\n    <ul>\n        <li>Subway stations are represented by graph nodes.<\/li>\n        <li>Train connections between stations are represented by edges labeled <code>next<\/code>. These connections are strictly one-way.\n            <ul>\n                <li>A <code>next<\/code> edge from <code>Station A<\/code> to <code>Station B<\/code> means that there is a train that goes directly from from <code>Station A<\/code> to <code>Station B<\/code>.<\/li>\n                <li>If there is no <code>next<\/code> edge from <code>Station B<\/code> to <code>Station A<\/code>, there is no direct train from <code>Station B<\/code> to <code>Station A<\/code>.<\/li>\n            <\/ul>\n            \n        <\/li>\n            \n        <li>The relative positions of stations are represented by edges labelled <code>north<\/code> and <code>east<\/code>.\n            <ul>\n                <li>A <code>north<\/code> edge means that the pointed at station is directly north of the pointing station.<\/li>\n                <li>An <code>east<\/code> edge means that the pointed at station is directly east of the pointing station.<\/li>\n            <\/ul>\n        <\/li>\n    <\/ul>\n\n<br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/subway\/diagram.html\" width=\"100%\"><\/iframe><br \/>\n",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "An urban planner is trying to design a new subway system. They have represented their design with...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p><br>\nAn urban planner is trying to design a new subway system. They have represented their design with a diagram, where:<\/p>\n\n<ul>\n\t<li>Subway stations are represented by graph nodes.<\/li>\n\t<li>The next station accessible via the train from a station is represented by edges labelled <code>next<\/code>.<\/li>\n\t<li>The relative positions of stations are represented by edges labelled <code>north<\/code> and <code>east<\/code>.\n\t<ul>\n\t\t<li>A <code>north<\/code> edge means that the pointed at station is directly north of the pointing station.<\/li>\n\t\t<li>An <code>east<\/code> edge means that the pointed at station is directly east of the pointing station.<\/li>\n\t<\/ul>\n\t<\/li>\n<\/ul>\n<br>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study2\/subway\/sterling.html\" width=\"100%\"><\/iframe><br>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n\n<hr>",
                "DataExportTag": "Subway-D-Sc-Final",
                "QuestionID": "QID244"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID176",
            "SecondaryAttribute": "By selecting one of the options below, you indicate your choice regarding participation:",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "By selecting one of the options below, you indicate your choice regarding participation:",
                "DataExportTag": "Q140",
                "QuestionType": "MC",
                "Selector": "SAVR",
                "SubSelector": "TX",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "By selecting one of the options below, you indicate your choice regarding participation:",
                "Choices": {
                    "1": {
                        "Display": "I consent to participate in this study"
                    },
                    "2": {
                        "Display": "I do not consent to participate in this study"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionID": "QID176"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID53",
            "SecondaryAttribute": "Diagrams Survey We are conducting this survey to better understand how individuals with some prog...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<h1>Diagrams Survey<\/h1>\n\n<p>We are conducting this survey to better understand how individuals with some programming experience understand diagrams. The survey consists of 2 diagrams, each representing a hypothetical scenario. You will be asked to answer 2-4 questions about the scenario illustrated by the diagram. We estimate that this survey will take no more than 10 minutes.<\/p><p><br><\/p>\n\n<p>Your participation in this survey is entirely voluntary, and you may withdraw at any time without penalty. All responses will be kept strictly&nbsp;<b>confidential<\/b>, and will only be used for research purposes. By completing the survey, you consent to the use of your responses for research on the use of diagrams in programming contexts.<\/p><p><br><\/p><p><i>This survey should be taken on a non-mobile device such as a desktop or laptop computer.<\/i><br><\/p>",
                "DefaultChoices": false,
                "DataExportTag": "Q1",
                "QuestionID": "QID53",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Diagrams Survey We are conducting this survey to better understand how individuals with some prog...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID159",
            "SecondaryAttribute": "For each of the scenarios you have encountered, you would have been shown a diagram in one of two...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "For each of the scenarios you have encountered, you would have been shown a diagram in one of two styles:\n<h2>Style A<\/h2>\n\n<div style=\"display: flex; justify-content: center; margin-bottom: 20px;\"><img src=\"https:\/\/brown.co1.qualtrics.com\/CP\/Graphic.php?IM=IM_aa47fwYNlK5zi7Q\" style=\"height: 200px; width: auto; max-width: 300px; object-fit: contain; margin: 0 10px;\" \/> <img src=\"https:\/\/brown.co1.qualtrics.com\/CP\/Graphic.php?IM=IM_cXWltg8HialbvBY\" style=\"height: 200px; width: auto; max-width: 300px; object-fit: contain; margin: 0 10px;\" \/> <img src=\"https:\/\/brown.co1.qualtrics.com\/CP\/Graphic.php?IM=IM_57vRBzzVIyItOPI\" style=\"height: 200px; width: auto; max-width: 300px; object-fit: contain; margin: 0 10px;\" \/><\/div>\n\n<hr \/>\n<h2>Style B<\/h2>\n\n<div style=\"display: flex; justify-content: center; margin-bottom: 20px;\"><img src=\"https:\/\/brown.co1.qualtrics.com\/CP\/Graphic.php?IM=IM_dh8D0P1VUv64lKe\" style=\"height: 200px; width: auto; max-width: 300px; object-fit: contain; margin: 0 10px;\" \/> <img src=\"https:\/\/brown.co1.qualtrics.com\/CP\/Graphic.php?IM=IM_2gFran1fQtAbf5I\" style=\"height: 200px; width: auto; max-width: 300px; object-fit: contain; margin: 0 10px;\" \/> <img src=\"https:\/\/brown.co1.qualtrics.com\/CP\/Graphic.php?IM=IM_5opYDOUYWmaZu62\" style=\"height: 200px; width: auto; max-width: 300px; object-fit: contain; margin: 0 10px;\" \/><\/div>",
                "DefaultChoices": false,
                "DataExportTag": "Pref-Sc",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "For each of the scenarios you have encountered, you would have been shown a diagram in one of two...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionID": "QID159"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID161",
            "SecondaryAttribute": "Please tell us why you gave the ratings above. This is the last question of this survey.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you gave the ratings above.<br><br><i>This is the last question of this survey.<\/i><br>",
                "DefaultChoices": false,
                "DataExportTag": "Pref-Exp",
                "QuestionID": "QID161",
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you gave the ratings above. This is the last question of this survey.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                }
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID206",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'",
                "DefaultChoices": false,
                "DataExportTag": "Cards-Q1-NS",
                "QuestionID": "QID206",
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID205\/SelectableChoice\/6",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">What card is the 'Big Eye' holding?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID205\/SelectableChoice\/6",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID205",
                            "QuestionIDFromLocator": "QID205",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                }
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID209",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'",
                "DefaultChoices": false,
                "DataExportTag": "Q173",
                "QuestionID": "QID209",
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "LogicType": "Question",
                            "QuestionID": "QID207",
                            "QuestionIsInLoop": "no",
                            "ChoiceLocator": "q:\/\/QID207\/SelectableChoice\/5",
                            "Operator": "Selected",
                            "QuestionIDFromLocator": "QID207",
                            "LeftOperand": "q:\/\/QID207\/SelectableChoice\/5",
                            "Type": "Expression",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">When Player2 is the dealer, who will be the 'Big Eye'?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> "
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                }
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID248",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID247\/SelectableChoice\/6",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">What card is the 'Big Eye' holding?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID247\/SelectableChoice\/6",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID247",
                            "QuestionIDFromLocator": "QID247",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Please tell us why you selected 'Not Sure'",
                "DataExportTag": "Cards-Q1-D-NS",
                "QuestionID": "QID248"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID252",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID251\/SelectableChoice\/5",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">When Player2 is the dealer, who will be the 'Big Eye'?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID251\/SelectableChoice\/5",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID251",
                            "QuestionIDFromLocator": "QID251",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Please tell us why you selected 'Not Sure'",
                "DataExportTag": "Cards-Q2-D-NS",
                "QuestionID": "QID252"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID182",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "DataExportTag": "Subway-Q1-St-NS",
                "QuestionID": "QID182",
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "RequestResponse",
                        "ForceResponseType": "RequestResponse",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "LogicType": "Question",
                            "QuestionID": "QID181",
                            "QuestionIsInLoop": "no",
                            "ChoiceLocator": "q:\/\/QID181\/SelectableChoice\/7",
                            "Operator": "Selected",
                            "QuestionIDFromLocator": "QID181",
                            "LeftOperand": "q:\/\/QID181\/SelectableChoice\/7",
                            "Type": "Expression",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">What is the southernmost station in the diagram?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> "
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                }
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID185",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "DataExportTag": "Subway-Q2-St-NS",
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID184\/SelectableChoice\/7",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">The subway system is designed so that riders can get to the downtown station from any other station. In terms of the diagram, this means that there is a station that can be reached following next e...<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID184\/SelectableChoice\/7",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID184",
                            "QuestionIDFromLocator": "QID184",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "Validation": {
                    "Settings": {
                        "ForceResponse": "RequestResponse",
                        "ForceResponseType": "RequestResponse",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionID": "QID185"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID189",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "DataExportTag": "Subway-Q3-St-NS",
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID188\/SelectableChoice\/7",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Which is the northernmost station from which you can get to Station2?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID188\/SelectableChoice\/7",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID188",
                            "QuestionIDFromLocator": "QID188",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "Validation": {
                    "Settings": {
                        "ForceResponse": "RequestResponse",
                        "ForceResponseType": "RequestResponse",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionID": "QID189"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID216",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Q1-St-NS",
                "QuestionID": "QID216",
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "LogicType": "Question",
                            "QuestionID": "QID215",
                            "QuestionIsInLoop": "no",
                            "ChoiceLocator": "q:\/\/QID215\/SelectableChoice\/4",
                            "Operator": "Selected",
                            "QuestionIDFromLocator": "QID215",
                            "LeftOperand": "q:\/\/QID215\/SelectableChoice\/4",
                            "Type": "Expression",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Which basket contains the most fruit?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> "
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                }
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID220",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Q2-St-NS",
                "QuestionID": "QID220",
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "LogicType": "Question",
                            "QuestionID": "QID218",
                            "QuestionIsInLoop": "no",
                            "ChoiceLocator": "q:\/\/QID218\/SelectableChoice\/4",
                            "Operator": "Selected",
                            "QuestionIDFromLocator": "QID218",
                            "LeftOperand": "q:\/\/QID218\/SelectableChoice\/4",
                            "Type": "Expression",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Which basket has the most apples?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> "
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                }
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID224",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Q3-St-NS",
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "LogicType": "Question",
                            "QuestionID": "QID223",
                            "QuestionIsInLoop": "no",
                            "ChoiceLocator": "q:\/\/QID223\/SelectableChoice\/4",
                            "Operator": "Selected",
                            "QuestionIDFromLocator": "QID223",
                            "LeftOperand": "q:\/\/QID223\/SelectableChoice\/4",
                            "Type": "Expression",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Which basket contains the fewest rotten fruit?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> "
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionID": "QID224"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID230",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "RequestResponse",
                        "ForceResponseType": "RequestResponse",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID229\/SelectableChoice\/7",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">What is the southernmost station in the diagram?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID229\/SelectableChoice\/7",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID229",
                            "QuestionIDFromLocator": "QID229",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Please tell us why you selected 'Not Sure'.",
                "DataExportTag": "Subway-Q1-D-NS",
                "QuestionID": "QID230"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID234",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID233\/SelectableChoice\/7",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">The subway system is designed so that riders can get to the downtown station from any other station. \n        In terms of the diagram, this means that there is a station that can be reached followi...<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID233\/SelectableChoice\/7",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID233",
                            "QuestionIDFromLocator": "QID233",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "Validation": {
                    "Settings": {
                        "ForceResponse": "RequestResponse",
                        "ForceResponseType": "RequestResponse",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionText_Unsafe": "Please tell us why you selected 'Not Sure'.",
                "DataExportTag": "Subway-Q2-D-NS",
                "QuestionID": "QID234"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID238",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID237\/SelectableChoice\/7",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Which is the northernmost station from which you can reach Station2 (i.e. the furthest north station where travel to Station2 is possible)?\n&amp;nbsp;<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID237\/SelectableChoice\/7",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID237",
                            "QuestionIDFromLocator": "QID237",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "Validation": {
                    "Settings": {
                        "ForceResponse": "RequestResponse",
                        "ForceResponseType": "RequestResponse",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionText_Unsafe": "Please tell us why you selected 'Not Sure'.",
                "DataExportTag": "Subway-Q3-D-NS",
                "QuestionID": "QID238"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID258",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID257\/SelectableChoice\/4",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Which basket contains the most fruit?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID257\/SelectableChoice\/4",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID257",
                            "QuestionIDFromLocator": "QID257",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Please tell us why you selected 'Not Sure'.",
                "DataExportTag": "Fruit-Q1-D-NS",
                "QuestionID": "QID258"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID262",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID261\/SelectableChoice\/4",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Which basket has the most apples?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID261\/SelectableChoice\/4",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID261",
                            "QuestionIDFromLocator": "QID261",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Please tell us why you selected 'Not Sure'.",
                "DataExportTag": "Fruit-Q2-D-NS",
                "QuestionID": "QID262"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID266",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID265\/SelectableChoice\/4",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Which basket contains the fewest rotten fruit?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID265\/SelectableChoice\/4",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID265",
                            "QuestionIDFromLocator": "QID265",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionText_Unsafe": "Please tell us why you selected 'Not Sure'.",
                "DataExportTag": "Fruit-Q3-D-NS",
                "QuestionID": "QID266"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID178",
            "SecondaryAttribute": "Thank you for taking part in this study. Please click the button below to be redirected back to P...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Thank you for taking part in this study. Please click the button below to be redirected back to Prolific and to register your submission.",
                "DefaultChoices": false,
                "DataExportTag": "Q142",
                "QuestionID": "QID178",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Thank you for taking part in this study. Please click the button below to be redirected back to P...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID203",
            "SecondaryAttribute": "The diagram below represents a group of players seated around a table, about to begin a game of c...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p>The diagram below represents a group of players seated around a table, about to begin a game of cards. They take turns being the dealer (indicated by them holding the <code>Dealer0<\/code> button). This button, and the responsibility of being dealer, is passed around the table in a clockwise direction (i.e. to the left).<\/p>\n\n<p>The two other important positions in this card game are defined as follows:<\/p>\n\n<ul>\n\t<li>The 'Tiny Eye' is the person seated directly clockwise (i.e. to the left) of the dealer.<\/li>\n\t<li>The 'Big Eye' is the person seated directly clockwise (i.e. to the left) of the 'Tiny Eye'.<\/li>\n<\/ul>\n<br>\n<br>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe width=\"100%\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/cards\/sterling.html\" height=\"900px\"><\/iframe>",
                "DefaultChoices": false,
                "DataExportTag": "Cards-Sc-St",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The diagram below represents a group of players seated around a table, about to begin a game of c...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionID": "QID203"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID212",
            "SecondaryAttribute": "The diagram below represents a group of players seated around a table, about to begin a game of c...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p>The diagram below represents a group of players seated around a table, about to begin a game of cards. They take turns being the dealer (indicated by them holding the <code>Dealer0<\/code> button). This button, and the responsibility of being dealer, is passed around the table in a clockwise direction (i.e. to the left).<\/p>\n\n<p>The two other important positions in this card game are defined as follows:<\/p>\n\n<ul>\n\t<li>The 'Tiny Eye' is the person seated directly clockwise (i.e. to the left) of the dealer.<\/li>\n\t<li>The 'Big Eye' is the person seated directly clockwise (i.e. to the left) of the 'Tiny Eye'.<\/li>\n<\/ul>\n<br>\n<br>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/cards\/sterling.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "DataExportTag": "Cards-Scn-Final",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The diagram below represents a group of players seated around a table, about to begin a game of c...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionID": "QID212"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID246",
            "SecondaryAttribute": "The diagram below represents a group of players seated around a table, about to begin a game of c...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p>The diagram below represents a group of players seated around a table, about to begin a game of cards. They take turns being the dealer (indicated by them holding the <code>Dealer0<\/code> button). This button, and the responsibility of being dealer, is passed around the table in a clockwise direction (i.e. to the left).<\/p>\n\n<p>The two other important positions in this card game are defined as follows:<\/p>\n\n<ul>\n\t<li>The 'Tiny Eye' is the person seated directly clockwise (i.e. to the left) of the dealer.<\/li>\n\t<li>The 'Big Eye' is the person seated directly clockwise (i.e. to the left) of the 'Tiny Eye'.<\/li>\n<\/ul>\n<br>\n<br>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe width=\"100%\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/cards\/diagram.html\" height=\"900px\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The diagram below represents a group of players seated around a table, about to begin a game of c...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p>The diagram below represents a group of players seated around a table, about to begin a game of cards. They take turns being the dealer (indicated by them holding the <code>Dealer0<\/code> button). This button, and the responsibility of being dealer, is passed around the table in a clockwise direction (i.e. to the left).<\/p>\n\n<p>The two other important positions in this card game are defined as follows:<\/p>\n\n<ul>\n\t<li>The 'Tiny Eye' is the person seated directly clockwise (i.e. to the left) of the dealer.<\/li>\n\t<li>The 'Big Eye' is the person seated directly clockwise (i.e. to the left) of the 'Tiny Eye'.<\/li>\n<\/ul>\n<br>\n<br>\n<iframe width=\"100%\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study2\/cards\/sterling.html\" height=\"900px\"><\/iframe><em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>",
                "DataExportTag": "Cards-Q1-Sc-D",
                "QuestionID": "QID246"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID254",
            "SecondaryAttribute": "The diagram below represents a group of players seated around a table, about to begin a game of c...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p>The diagram below represents a group of players seated around a table, about to begin a game of cards. They take turns being the dealer (indicated by them holding the <code>Dealer0<\/code> button). This button, and the responsibility of being dealer, is passed around the table in a clockwise direction (i.e. to the left).<\/p>\n\n<p>The two other important positions in this card game are defined as follows:<\/p>\n\n<ul>\n\t<li>The 'Tiny Eye' is the person seated directly clockwise (i.e. to the left) of the dealer.<\/li>\n\t<li>The 'Big Eye' is the person seated directly clockwise (i.e. to the left) of the 'Tiny Eye'.<\/li>\n<\/ul>\n<br>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/cards\/diagram.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The diagram below represents a group of players seated around a table, about to begin a game of c...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p>The diagram below represents a group of players seated around a table, about to begin a game of cards. They take turns being the dealer (indicated by them holding the <code>Dealer0<\/code> button). This button, and the responsibility of being dealer, is passed around the table in a clockwise direction (i.e. to the left).<\/p>\n\n<p>The two other important positions in this card game are defined as follows:<\/p>\n\n<ul>\n\t<li>The 'Tiny Eye' is the person seated directly clockwise (i.e. to the left) of the dealer.<\/li>\n\t<li>The 'Big Eye' is the person seated directly clockwise (i.e. to the left) of the 'Tiny Eye'.<\/li>\n<\/ul>\n<br>\n<br>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study2\/cards\/sterling.html\" width=\"100%\"><\/iframe><em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>",
                "DataExportTag": "Cards-Sc-D-Final",
                "QuestionID": "QID254"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID214",
            "SecondaryAttribute": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 bas...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit&rsquo;s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br \/>\n<br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/fruit\/sterling.html\" width=\"100%\"><\/iframe><br \/>\n<br \/>\n",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Q1-Sc-St",
                "QuestionID": "QID214",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 bas...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID226",
            "SecondaryAttribute": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 bas...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit\u2019s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br>\n    <br>\n\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe height=\"900px\" width=\"100%\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/fruit\/sterling.html\"><\/iframe>",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-St-Sc-Final",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 bas...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionID": "QID226"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID256",
            "SecondaryAttribute": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 bas...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit&rsquo;s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br \/>\n<br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/fruit\/diagram.html\" width=\"100%\"><\/iframe>\n",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 bas...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit&rsquo;s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br \/>\n<br \/>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study2\/fruit\/sterling.html\" width=\"100%\"><\/iframe><br \/>\n<br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>",
                "DataExportTag": "Fruit-Q1-Sc-D",
                "QuestionID": "QID256"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID268",
            "SecondaryAttribute": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 bas...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit\u2019s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br>\n    <br>\n\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe height=\"900px\" width=\"100%\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/fruit\/diagram.html\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 bas...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit\u2019s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br>\n    <br>\n\n\n<iframe height=\"900px\" width=\"100%\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study2\/fruit\/sterling.html\"><\/iframe><br><br><i>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/i><br>",
                "DataExportTag": "Fruit-Final-Sc-D",
                "QuestionID": "QID268"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID194",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p><em>The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<\/em><br>\n<br>\n    <p>An urban planner is trying to design a new subway system. They have represented their design with a diagram, where:<\/p> <br>\n    <ul>\n        <li>Subway stations are represented by graph nodes.<\/li>\n        <li>Train connections between stations are represented by edges labeled <code>next<\/code>. These connections are strictly one-way.\n            <ul>\n                <li>A <code>next<\/code> edge from <code>Station A<\/code> to <code>Station B<\/code> means that there is a train that goes directly from from <code>Station A<\/code> to <code>Station B<\/code>.<\/li>\n                <li>If there is no <code>next<\/code> edge from <code>Station B<\/code> to <code>Station A<\/code>, there is no direct train from <code>Station B<\/code> to <code>Station A<\/code>.<\/li>\n            <\/ul>\n            \n        <\/li>\n            \n        <li>The relative positions of stations are represented by edges labelled <code>north<\/code> and <code>east<\/code>.\n            <ul>\n                <li>A <code>north<\/code> edge means that the pointed at station is directly north of the pointing station.<\/li>\n                <li>An <code>east<\/code> edge means that the pointed at station is directly east of the pointing station.<\/li>\n            <\/ul>\n        <\/li>\n    <\/ul>\n\n<br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/subway\/sterling.html\" width=\"100%\"><\/iframe><br \/>\n",
                "DefaultChoices": false,
                "DataExportTag": "Subway-Q2-Sc-St",
                "QuestionID": "QID194",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID198",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p><em>The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<\/em><br \/>\n<br \/>\n    <p>An urban planner is trying to design a new subway system. They have represented their design with a diagram, where:<\/p> <br>\n    <ul>\n        <li>Subway stations are represented by graph nodes.<\/li>\n        <li>Train connections between stations are represented by edges labeled <code>next<\/code>. These connections are strictly one-way.\n            <ul>\n                <li>A <code>next<\/code> edge from <code>Station A<\/code> to <code>Station B<\/code> means that there is a train that goes directly from from <code>Station A<\/code> to <code>Station B<\/code>.<\/li>\n                <li>If there is no <code>next<\/code> edge from <code>Station B<\/code> to <code>Station A<\/code>, there is no direct train from <code>Station B<\/code> to <code>Station A<\/code>.<\/li>\n            <\/ul>\n            \n        <\/li>\n            \n        <li>The relative positions of stations are represented by edges labelled <code>north<\/code> and <code>east<\/code>.\n            <ul>\n                <li>A <code>north<\/code> edge means that the pointed at station is directly north of the pointing station.<\/li>\n                <li>An <code>east<\/code> edge means that the pointed at station is directly east of the pointing station.<\/li>\n            <\/ul>\n        <\/li>\n    <\/ul>\n\n<br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/subway\/sterling.html\" width=\"100%\"><\/iframe><br \/>\n",
                "DefaultChoices": false,
                "DataExportTag": "Subway-Q3-Sc-St",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionID": "QID198"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID211",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p><i>The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<\/i><br><br>The diagram below represents a group of players seated around a table, about to begin a game of cards. They take turns being the dealer (indicated by them holding the <code>Dealer0<\/code> button). This button, and the responsibility of being dealer, is passed around the table in a clockwise direction (i.e. to the left).<\/p>\n\n<p>The two other important positions in this card game are defined as follows:<\/p>\n\n<ul>\n\t<li>The 'Tiny Eye' is the person seated directly clockwise (i.e. to the left) of the dealer.<\/li>\n\t<li>The 'Big Eye' is the person seated directly clockwise (i.e. to the left) of the 'Tiny Eye'.<\/li>\n<\/ul>\n<br>\n<br>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/cards\/sterling.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "DataExportTag": "Cards-Q2-Sc-St",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionID": "QID211"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID219",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<br><br>The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit\u2019s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br>\n    <br>\n\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/fruit\/sterling.html\" width=\"100%\" height=\"900px\"><\/iframe>",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Q2-Sc-St",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionID": "QID219"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID222",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<br><br>The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit\u2019s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br>\n    <br>\n\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/fruit\/sterling.html\" width=\"100%\" height=\"900px\"><\/iframe>",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Q3-Sc-St",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionID": "QID222"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID232",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p><em>The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<\/em><br>\n<br>\n    <p>An urban planner is trying to design a new subway system. They have represented their design with a diagram, where:<\/p> <br>\n    <ul>\n        <li>Subway stations are represented by graph nodes.<\/li>\n        <li>Train connections between stations are represented by edges labeled <code>next<\/code>. These connections are strictly one-way.\n            <ul>\n                <li>A <code>next<\/code> edge from <code>Station A<\/code> to <code>Station B<\/code> means that there is a train that goes directly from from <code>Station A<\/code> to <code>Station B<\/code>.<\/li>\n                <li>If there is no <code>next<\/code> edge from <code>Station B<\/code> to <code>Station A<\/code>, there is no direct train from <code>Station B<\/code> to <code>Station A<\/code>.<\/li>\n            <\/ul>\n            \n        <\/li>\n            \n        <li>The relative positions of stations are represented by edges labelled <code>north<\/code> and <code>east<\/code>.\n            <ul>\n                <li>A <code>north<\/code> edge means that the pointed at station is directly north of the pointing station.<\/li>\n                <li>An <code>east<\/code> edge means that the pointed at station is directly east of the pointing station.<\/li>\n            <\/ul>\n        <\/li>\n    <\/ul>\n\n<br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/subway\/diagram.html\" width=\"100%\"><\/iframe><br \/>\n",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p><em>The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<\/em><br>\n<br>\nAn urban planner is trying to design a new subway system. They have represented their design with a diagram, where:<\/p>\n\n<ul>\n\t<li>Subway stations are represented by graph nodes.<\/li>\n\t<li>The next station accessible via the train from a station is represented by edges labelled <code>next<\/code>.<\/li>\n\t<li>The relative positions of stations are represented by edges labelled <code>north<\/code> and <code>east<\/code>.\n\t<ul>\n\t\t<li>A <code>north<\/code> edge means that the pointed at station is directly north of the pointing station.<\/li>\n\t\t<li>An <code>east<\/code> edge means that the pointed at station is directly east of the pointing station.<\/li>\n\t<\/ul>\n\t<\/li>\n<\/ul>\n<br>\n<iframe width=\"100%\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study2\/subway\/sterling.html\" height=\"900px\"><\/iframe><br>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n\n<hr>",
                "DataExportTag": "Subway-Q2-Sc-D",
                "QuestionID": "QID232"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID236",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p><em>The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<\/em><br \/>\n<br \/>\nAn urban planner is trying to design a new subway system. They have represented their design with a diagram,     <p>An urban planner is trying to design a new subway system. They have represented their design with a diagram, where:<\/p> <br>\n    <ul>\n        <li>Subway stations are represented by graph nodes.<\/li>\n        <li>Train connections between stations are represented by edges labeled <code>next<\/code>. These connections are strictly one-way.\n            <ul>\n                <li>A <code>next<\/code> edge from <code>Station A<\/code> to <code>Station B<\/code> means that there is a train that goes directly from from <code>Station A<\/code> to <code>Station B<\/code>.<\/li>\n                <li>If there is no <code>next<\/code> edge from <code>Station B<\/code> to <code>Station A<\/code>, there is no direct train from <code>Station B<\/code> to <code>Station A<\/code>.<\/li>\n            <\/ul>\n            \n        <\/li>\n            \n        <li>The relative positions of stations are represented by edges labelled <code>north<\/code> and <code>east<\/code>.\n            <ul>\n                <li>A <code>north<\/code> edge means that the pointed at station is directly north of the pointing station.<\/li>\n                <li>An <code>east<\/code> edge means that the pointed at station is directly east of the pointing station.<\/li>\n            <\/ul>\n        <\/li>\n    <\/ul>\n\n<br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/subway\/diagram.html\" width=\"100%\"><\/iframe><br \/>\n",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p><em>The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<\/em><br \/>\n<br \/>\nAn urban planner is trying to design a new subway system. They have represented their design with a diagram, where:<\/p>\n\n<ul>\n\t<li>Subway stations are represented by graph nodes.<\/li>\n\t<li>The next station accessible via the train from a station is represented by edges labelled <code>next<\/code>.<\/li>\n\t<li>The relative positions of stations are represented by edges labelled <code>north<\/code> and <code>east<\/code>.\n\t<ul>\n\t\t<li>A <code>north<\/code> edge means that the pointed at station is directly north of the pointing station.<\/li>\n\t\t<li>An <code>east<\/code> edge means that the pointed at station is directly east of the pointing station.<\/li>\n\t<\/ul>\n\t<\/li>\n<\/ul>\n<br \/>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study2\/subway\/sterling.html\" width=\"100%\"><\/iframe><br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n\n<hr \/>",
                "DataExportTag": "Subway-Q3-Sc-D",
                "QuestionID": "QID236"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID250",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p><i>The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<\/i><br><br>The diagram below represents a group of players seated around a table, about to begin a game of cards. They take turns being the dealer (indicated by them holding the <code>Dealer0<\/code> button). This button, and the responsibility of being dealer, is passed around the table in a clockwise direction (i.e. to the left).<\/p>\n\n<p>The two other important positions in this card game are defined as follows:<\/p>\n\n<ul>\n\t<li>The 'Tiny Eye' is the person seated directly clockwise (i.e. to the left) of the dealer.<\/li>\n\t<li>The 'Big Eye' is the person seated directly clockwise (i.e. to the left) of the 'Tiny Eye'.<\/li>\n<\/ul>\n<br>\n<br>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/cards\/diagram.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "<p><i>The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<\/i><br><br>The diagram below represents a group of players seated around a table, about to begin a game of cards. They take turns being the dealer (indicated by them holding the <code>Dealer0<\/code> button). This button, and the responsibility of being dealer, is passed around the table in a clockwise direction (i.e. to the left).<\/p>\n\n<p>The two other important positions in this card game are defined as follows:<\/p>\n\n<ul>\n\t<li>The 'Tiny Eye' is the person seated directly clockwise (i.e. to the left) of the dealer.<\/li>\n\t<li>The 'Big Eye' is the person seated directly clockwise (i.e. to the left) of the 'Tiny Eye'.<\/li>\n<\/ul>\n<br>\n<br>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study2\/cards\/sterling.html\" width=\"100%\"><\/iframe><em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>",
                "DataExportTag": "Cards-Q2-D-Sc",
                "QuestionID": "QID250"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID260",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<br><br>The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit\u2019s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br>\n    <br>\n\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/fruit\/diagram.html\" width=\"100%\" height=\"900px\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<br><br>The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit\u2019s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br>\n    <br>\n\n\n<iframe src=\"https:\/\/sidprasad.github.io\/diagrams\/study2\/fruit\/sterling.html\" width=\"100%\" height=\"900px\"><\/iframe><br><br><i>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/i><br>",
                "DataExportTag": "Fruit-Q2-Sc-D",
                "QuestionID": "QID260"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID264",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<em>The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<\/em><br \/>\n<br \/>\nThe diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit&rsquo;s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br \/>\n<br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/fruit\/diagram.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<br><br>The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit\u2019s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br>\n    <br>\n\n\n<iframe src=\"https:\/\/sidprasad.github.io\/diagrams\/study2\/fruit\/sterling.html\" width=\"100%\" height=\"900px\"><\/iframe><br><br><i>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/i><br>",
                "DataExportTag": "Fruit-Q3-Sc-D",
                "QuestionID": "QID264"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID184",
            "SecondaryAttribute": "The subway system is designed so that riders can get to the downtown station from any other stati...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p>The subway system is designed so that riders can get <b>to<\/b> the downtown station from <em>any other<\/em> station. In terms of the diagram, this means that there is a station that can be reached following <code>next<\/code> edges from <em>any other<\/em> station.<\/p><p><br><\/p>\n\n<p>Which station in the diagram is the downtown station?<\/p>",
                "DefaultChoices": false,
                "DataExportTag": "Subway-Q2-St",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The subway system is designed so that riders can get to the downtown station from any other stati...",
                "Choices": {
                    "1": {
                        "Display": "Station0"
                    },
                    "2": {
                        "Display": "Station1"
                    },
                    "3": {
                        "Display": "Station2"
                    },
                    "4": {
                        "Display": "Station3"
                    },
                    "5": {
                        "Display": "Station4"
                    },
                    "6": {
                        "Display": "Station5"
                    },
                    "7": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4",
                    "5",
                    "6",
                    "7"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 8,
                "NextAnswerId": 1,
                "QuestionID": "QID184"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID233",
            "SecondaryAttribute": "The subway system is designed so that riders can get to the downtown station from any other stati...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p>The subway system is designed so that riders can get <b>to<\/b> the downtown station from <i>any other<\/i> station. \n        In terms of the diagram, this means that there is a station that can be reached following <code>next<\/code> edges from <i>any<\/i> <i>other<\/i> station.<\/p> <br>\n    <p>Which station in the diagram is the downtown station?<\/p>",
                "DefaultChoices": false,
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The subway system is designed so that riders can get to the downtown station from any other stati...",
                "Choices": {
                    "1": {
                        "Display": "Station0"
                    },
                    "2": {
                        "Display": "Station1"
                    },
                    "3": {
                        "Display": "Station2"
                    },
                    "4": {
                        "Display": "Station3"
                    },
                    "5": {
                        "Display": "Station4"
                    },
                    "6": {
                        "Display": "Station5"
                    },
                    "7": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4",
                    "5",
                    "6",
                    "7"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 8,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "The subway system is designed so that riders can get to the downtown station from any other station. In terms of the diagram, this means that there is a station that can be reached following next edges from any other station.<br \/>\n<br \/>\nWhich station represents this downtown station?",
                "DataExportTag": "Subway-Q2-D",
                "QuestionID": "QID233"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID180",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "DataExportTag": "Subway-Q1-St-Timing",
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 80,
                "NextAnswerId": 1,
                "QuestionID": "QID180"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID186",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "DataExportTag": "Subway-Q2-St-Timing",
                "QuestionID": "QID186",
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 68,
                "NextAnswerId": 1
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID190",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "DataExportTag": "Subway-Q3-St-Timing",
                "QuestionID": "QID190",
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 68,
                "NextAnswerId": 1
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID204",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "DataExportTag": "Q168",
                "QuestionID": "QID204",
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 64,
                "NextAnswerId": 1
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID208",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "DataExportTag": "Cards-Q2-St-Timing",
                "QuestionID": "QID208",
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 68,
                "NextAnswerId": 1
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID213",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Q1-St-Timing",
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 32,
                "NextAnswerId": 1,
                "QuestionID": "QID213"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID217",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Q2-St-Timing",
                "QuestionID": "QID217",
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 32,
                "NextAnswerId": 1
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID221",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Q3-St-Timing",
                "QuestionID": "QID221",
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 32,
                "NextAnswerId": 1
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID227",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 84,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Timing",
                "DataExportTag": "Subway-Q1-D-Timing",
                "QuestionID": "QID227"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID231",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 72,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Timing",
                "DataExportTag": "Subway-Q2-D-Timing",
                "QuestionID": "QID231"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID235",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 72,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Timing",
                "DataExportTag": "Subway-Q3-D-Timing",
                "QuestionID": "QID235"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID245",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 68,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Timing",
                "DataExportTag": "Cards-Q1-D-Timing",
                "QuestionID": "QID245"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID249",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 72,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Timing",
                "DataExportTag": "Cards-Q2-D-Timing",
                "QuestionID": "QID249"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID255",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 36,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Timing",
                "DataExportTag": "Fruit-Q1-D-Timing",
                "QuestionID": "QID255"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID259",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 36,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Timing",
                "DataExportTag": "Fruit-Q2-D-Timing",
                "QuestionID": "QID259"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID263",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 36,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Timing",
                "DataExportTag": "Fruit-Q3-D-Timing",
                "QuestionID": "QID263"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID205",
            "SecondaryAttribute": "What card is the 'Big Eye' holding?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "What card is the 'Big Eye' holding?",
                "DataExportTag": "Cards-Q1-St",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "What card is the 'Big Eye' holding?",
                "Choices": {
                    "1": {
                        "Display": "Card0"
                    },
                    "2": {
                        "Display": "Card1"
                    },
                    "3": {
                        "Display": "Card2"
                    },
                    "4": {
                        "Display": "Card3"
                    },
                    "5": {
                        "Display": "Card4"
                    },
                    "6": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4",
                    "5",
                    "6"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 8,
                "NextAnswerId": 1,
                "QuestionID": "QID205"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID247",
            "SecondaryAttribute": "What card is the 'Big Eye' holding?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "What card is the 'Big Eye' holding?",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "What card is the 'Big Eye' holding?",
                "Choices": {
                    "1": {
                        "Display": "Card0"
                    },
                    "2": {
                        "Display": "Card1"
                    },
                    "3": {
                        "Display": "Card2"
                    },
                    "4": {
                        "Display": "Card3"
                    },
                    "5": {
                        "Display": "Card4"
                    },
                    "6": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4",
                    "5",
                    "6"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 8,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "What card is the 'Big Eye' holding?",
                "DataExportTag": "Cards-Q1-D",
                "QuestionID": "QID247"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID181",
            "SecondaryAttribute": "What is the southernmost station in the diagram?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "What is the southernmost station in the diagram?",
                "DefaultChoices": false,
                "DataExportTag": "Subway-Q1-St",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "What is the southernmost station in the diagram?",
                "Choices": {
                    "1": {
                        "Display": "Station0"
                    },
                    "2": {
                        "Display": "Station1"
                    },
                    "3": {
                        "Display": "Station2"
                    },
                    "4": {
                        "Display": "Station3"
                    },
                    "5": {
                        "Display": "Station4"
                    },
                    "6": {
                        "Display": "Station5"
                    },
                    "7": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4",
                    "5",
                    "6",
                    "7"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 8,
                "NextAnswerId": 1,
                "QuestionID": "QID181"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID229",
            "SecondaryAttribute": "What is the southernmost station in the diagram?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "What is the southernmost station in the diagram?",
                "DefaultChoices": false,
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "What is the southernmost station in the diagram?",
                "Choices": {
                    "1": {
                        "Display": "Station0"
                    },
                    "2": {
                        "Display": "Station1"
                    },
                    "3": {
                        "Display": "Station2"
                    },
                    "4": {
                        "Display": "Station3"
                    },
                    "5": {
                        "Display": "Station4"
                    },
                    "6": {
                        "Display": "Station5"
                    },
                    "7": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4",
                    "5",
                    "6",
                    "7"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 8,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "What is the southernmost station in the diagram?",
                "DataExportTag": "Subway-Q1-D",
                "QuestionID": "QID229"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID177",
            "SecondaryAttribute": "What is your Prolific ID? Please note that this response should auto-fill with the correct ID.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "What is your Prolific ID?<br><i>Please note that this response should auto-fill with the correct ID.<\/i><br>",
                "DefaultChoices": {
                    "TEXT": {
                        "Text": "${e:\/\/Field\/PROLIFIC_PID}"
                    }
                },
                "DataExportTag": "Q141",
                "QuestionID": "QID177",
                "QuestionType": "TE",
                "Selector": "SL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "What is your Prolific ID? Please note that this response should auto-fill with the correct ID.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                }
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID207",
            "SecondaryAttribute": "When Player2 is the dealer, who will be the 'Big Eye'?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "When <span style=\"font-family:Courier New,Courier,monospace;\">Player2<\/span> is the dealer, who will be the &#39;Big Eye&#39;?",
                "DataExportTag": "Cards-Q2-St",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "When Player2 is the dealer, who will be the 'Big Eye'?",
                "Choices": {
                    "1": {
                        "Display": "Player0"
                    },
                    "2": {
                        "Display": "Player1"
                    },
                    "3": {
                        "Display": "Player2"
                    },
                    "4": {
                        "Display": "Player4"
                    },
                    "5": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4",
                    "5"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 7,
                "NextAnswerId": 1,
                "QuestionID": "QID207"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID251",
            "SecondaryAttribute": "When Player2 is the dealer, who will be the 'Big Eye'?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "When <span style=\"font-family:Courier New,Courier,monospace;\">Player2<\/span> is the dealer, who will be the &#39;Big Eye&#39;?",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "When Player2 is the dealer, who will be the 'Big Eye'?",
                "Choices": {
                    "1": {
                        "Display": "Player0"
                    },
                    "2": {
                        "Display": "Player1"
                    },
                    "3": {
                        "Display": "Player2"
                    },
                    "4": {
                        "Display": "Player4"
                    },
                    "5": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4",
                    "5"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 7,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "When <span style=\"font-family:Courier New,Courier,monospace;\">Player2<\/span> is the dealer, who will be the &#39;Big Eye&#39;?",
                "DataExportTag": "Cards-Q2-D",
                "QuestionID": "QID251"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID223",
            "SecondaryAttribute": "Which basket contains the fewest rotten fruit?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which basket contains the fewest rotten fruit?",
                "DataExportTag": "Fruit-Q3-St",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which basket contains the fewest rotten fruit?",
                "Choices": {
                    "1": {
                        "Display": "Basket0"
                    },
                    "2": {
                        "Display": "Basket1"
                    },
                    "3": {
                        "Display": "Basket2"
                    },
                    "4": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 5,
                "NextAnswerId": 1,
                "QuestionID": "QID223"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID265",
            "SecondaryAttribute": "Which basket contains the fewest rotten fruit?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which basket contains the fewest rotten fruit?",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which basket contains the fewest rotten fruit?",
                "Choices": {
                    "1": {
                        "Display": "Basket0"
                    },
                    "2": {
                        "Display": "Basket1"
                    },
                    "3": {
                        "Display": "Basket2"
                    },
                    "4": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 5,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Which basket contains the fewest rotten fruit?",
                "DataExportTag": "Fruit-Q3-D",
                "QuestionID": "QID265"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID215",
            "SecondaryAttribute": "Which basket contains the most fruit?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which basket contains the most fruit?",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Q1-St",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which basket contains the most fruit?",
                "Choices": {
                    "1": {
                        "Display": "Basket0"
                    },
                    "2": {
                        "Display": "Basket1"
                    },
                    "3": {
                        "Display": "Basket2"
                    },
                    "4": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 6,
                "NextAnswerId": 1,
                "QuestionID": "QID215"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID257",
            "SecondaryAttribute": "Which basket contains the most fruit?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which basket contains the most fruit?",
                "DefaultChoices": false,
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which basket contains the most fruit?",
                "Choices": {
                    "1": {
                        "Display": "Basket0"
                    },
                    "2": {
                        "Display": "Basket1"
                    },
                    "3": {
                        "Display": "Basket2"
                    },
                    "4": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 6,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Which basket contains the most fruit?",
                "DataExportTag": "Fruit-Q1-D",
                "QuestionID": "QID257"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID218",
            "SecondaryAttribute": "Which basket has the most apples?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which basket has the most apples?",
                "DataExportTag": "Fruit-Q2-St",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which basket has the most apples?",
                "Choices": {
                    "1": {
                        "Display": "Basket0"
                    },
                    "2": {
                        "Display": "Basket1"
                    },
                    "3": {
                        "Display": "Basket2"
                    },
                    "4": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 5,
                "NextAnswerId": 1,
                "QuestionID": "QID218"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID261",
            "SecondaryAttribute": "Which basket has the most apples?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which basket has the most apples?",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which basket has the most apples?",
                "Choices": {
                    "1": {
                        "Display": "Basket0"
                    },
                    "2": {
                        "Display": "Basket1"
                    },
                    "3": {
                        "Display": "Basket2"
                    },
                    "4": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 5,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Which basket has the most apples?",
                "DataExportTag": "Fruit-Q2-D",
                "QuestionID": "QID261"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID237",
            "SecondaryAttribute": "Which is the northernmost station from which you can reach Station2 (i.e. the furthest north stat...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which is the northernmost station <b>from which<\/b> you can reach <span style=\"font-family:Courier New,Courier,monospace;\">Station2<\/span> (<i>i.e. the furthest north station where travel to Station2 is possible<\/i>)?<br>\n&nbsp;",
                "DefaultChoices": false,
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which is the northernmost station from which you can reach Station2 (i.e. the furthest north stat...",
                "Choices": {
                    "1": {
                        "Display": "Station0"
                    },
                    "2": {
                        "Display": "Station1"
                    },
                    "3": {
                        "Display": "Station2"
                    },
                    "4": {
                        "Display": "Station3"
                    },
                    "5": {
                        "Display": "Station4"
                    },
                    "6": {
                        "Display": "Station5"
                    },
                    "7": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4",
                    "5",
                    "6",
                    "7"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 8,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Which is the northernmost station from which you can get to Station2?",
                "DataExportTag": "Subway-Q3-D",
                "QuestionID": "QID237"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID188",
            "SecondaryAttribute": "Which is the northernmost station\u00a0from which\u00a0you can reach Station2\u00a0(i.e., the furthest north sta",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which is the northernmost station&nbsp;<b>from which<\/b>&nbsp;you can reach <span style=\"font-family:Courier New,Courier,monospace;\">Station2<\/span>&nbsp;(<i>i.e., the furthest north station where travel to Station2 is possible<\/i>)?",
                "DefaultChoices": false,
                "DataExportTag": "Subway-Q3-St",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which is the northernmost station\u00a0from which\u00a0you can reach Station2\u00a0(i.e., the furthest north sta...",
                "Choices": {
                    "1": {
                        "Display": "Station0"
                    },
                    "2": {
                        "Display": "Station1"
                    },
                    "3": {
                        "Display": "Station2"
                    },
                    "4": {
                        "Display": "Station3"
                    },
                    "5": {
                        "Display": "Station4"
                    },
                    "6": {
                        "Display": "Station5"
                    },
                    "7": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4",
                    "5",
                    "6",
                    "7"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 8,
                "NextAnswerId": 1,
                "QuestionID": "QID188"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID169",
            "SecondaryAttribute": "You have been presented with, and answered questions about, diagrams in both Style A and Style B....",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "You have been presented with, and answered questions about, diagrams in both Style A and Style B. How effectively did these diagrams convey key aspects of the scenario?",
                "DefaultChoices": false,
                "DataExportTag": "Pref-Rating",
                "QuestionID": "QID169",
                "QuestionType": "Slider",
                "Selector": "STAR",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "CSSliderMin": 0,
                    "CSSliderMax": 100,
                    "GridLines": 10,
                    "NumDecimals": "0",
                    "ShowValue": false,
                    "StarCount": 5,
                    "StarType": "discrete",
                    "MobileFirst": false
                },
                "QuestionDescription": "You have been presented with, and answered questions about, diagrams in both Style A and Style B....",
                "Choices": {
                    "1": {
                        "Display": "Style A"
                    },
                    "2": {
                        "Display": "Style B"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "Labels": []
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID202",
            "SecondaryAttribute": "[Optional] Is there anything else you would like to tell us about the diagram or scenario? The sc...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br><br><i>The scenario and diagram are unchanged from the previous question. We are including both below as a reminder.<\/i><br>",
                "DefaultChoices": false,
                "DataExportTag": "Subway-St-Final",
                "QuestionID": "QID202",
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "[Optional] Is there anything else you would like to tell us about the diagram or scenario? The sc...",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                }
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID210",
            "SecondaryAttribute": "[Optional] Is there anything else you would like to tell us about the diagram or scenario? The sc...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br><br><i>The scenario and diagram are included below as a reminder.<\/i><br>",
                "DefaultChoices": false,
                "DataExportTag": "Cards-Final-St",
                "QuestionID": "QID210",
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "[Optional] Is there anything else you would like to tell us about the diagram or scenario? The sc...",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                }
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID225",
            "SecondaryAttribute": "[Optional] Is there anything else you would like to tell us about the diagram or scenario? The sc...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?\n\nThe scenario and diagram are included below as a reminder.",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-St-Final",
                "QuestionID": "QID225",
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "[Optional] Is there anything else you would like to tell us about the diagram or scenario? The sc...",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                }
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID243",
            "SecondaryAttribute": "[Optional] Is there anything else you would like to tell us about the diagram or scenario? The sc...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br><br><i>The scenario and diagram are unchanged from the previous question. We are including both below as a reminder.<\/i><br>",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "[Optional] Is there anything else you would like to tell us about the diagram or scenario? The sc...",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionText_Unsafe": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br><br><i>The scenario and diagram are unchanged from the previous question. We are including both below as a reminder.<\/i><br>",
                "DataExportTag": "Subway-D-Final",
                "QuestionID": "QID243"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID253",
            "SecondaryAttribute": "[Optional] Is there anything else you would like to tell us about the diagram or scenario? The sc...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br><br><i>The scenario and diagram are included below as a reminder.<\/i><br>",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "[Optional] Is there anything else you would like to tell us about the diagram or scenario? The sc...",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionText_Unsafe": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?<br><br><i>The scenario and diagram are included below as a reminder.<\/i><br>",
                "DataExportTag": "Cards-Final-D",
                "QuestionID": "QID253"
            }
        },
        {
            "SurveyID": "SV_5zs4RtjVbPEvROe",
            "Element": "SQ",
            "PrimaryAttribute": "QID267",
            "SecondaryAttribute": "[Optional] Is there anything else you would like to tell us about the diagram or scenario? The sc...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?\n\nThe scenario and diagram are included below as a reminder.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "[Optional] Is there anything else you would like to tell us about the diagram or scenario? The sc...",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionText_Unsafe": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?\n\nThe scenario and diagram are included below as a reminder.",
                "DataExportTag": "Fruit-Final-D",
                "QuestionID": "QID267"
            }
        }
    ]
}

==> anc/Instance_Understanding_Icons.qsf <==
{
    "SurveyEntry": {
        "SurveyID": "SV_7QeT6KiVn3v1p9s",
        "SurveyName": "LightWeight Diagrams Icons",
        "SurveyDescription": null,
        "SurveyOwnerID": "UR_3PopRuBDCeaoSCW",
        "SurveyBrandID": "brown",
        "DivisionID": null,
        "SurveyLanguage": "EN",
        "SurveyActiveResponseSet": "RS_0xigpfDYz4Ayyiy",
        "SurveyStatus": "Active",
        "SurveyStartDate": "0000-00-00 00:00:00",
        "SurveyExpirationDate": "0000-00-00 00:00:00",
        "SurveyCreationDate": "2024-10-18 07:23:24",
        "CreatorID": "UR_3PopRuBDCeaoSCW",
        "LastModified": "2024-12-03 12:41:22",
        "LastAccessed": "0000-00-00 00:00:00",
        "LastActivated": "2024-10-18 07:46:12",
        "Deleted": null
    },
    "SurveyElements": [
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "BL",
            "PrimaryAttribute": "Survey Blocks",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": {
                "1": {
                    "Type": "Trash",
                    "Description": "Trash \/ Unused Questions",
                    "ID": "BL_bQa8nMx4sjs9fgO",
                    "BlockElements": []
                },
                "13": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "Instructions Block",
                    "ID": "BL_djuUsKIx8PoV7a6",
                    "Options": {
                        "BlockLocking": "false",
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Expanded"
                    },
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID53"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID176"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID177"
                        },
                        {
                            "Type": "Page Break"
                        }
                    ]
                },
                "21": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "Preferences",
                    "ID": "BL_1YSTw0ZJ80Z0lrU",
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID159"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID269"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID169"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID161"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID178"
                        }
                    ],
                    "Options": {
                        "BlockLocking": "false",
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Expanded"
                    }
                },
                "24": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "Fruit (Icons)",
                    "ID": "BL_1Xpkg30XEfLf6Sy",
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID213"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID214"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID215"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID216"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID217"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID219"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID218"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID220"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID221"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID222"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID223"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID224"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID225"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID226"
                        }
                    ],
                    "Options": {
                        "BlockLocking": "false",
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Collapsed"
                    }
                },
                "27": {
                    "Type": "Standard",
                    "SubType": "",
                    "Description": "Fruit (Diagram)",
                    "ID": "BL_5cdnTd8kqzUHQCq",
                    "BlockElements": [
                        {
                            "Type": "Question",
                            "QuestionID": "QID255"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID256"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID257"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID258"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID259"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID260"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID261"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID262"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID263"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID264"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID265"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID266"
                        },
                        {
                            "Type": "Page Break"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID267"
                        },
                        {
                            "Type": "Question",
                            "QuestionID": "QID268"
                        }
                    ],
                    "Options": {
                        "BlockLocking": false,
                        "RandomizeQuestions": "false",
                        "BlockVisibility": "Expanded"
                    }
                }
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "FL",
            "PrimaryAttribute": "Survey Flow",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": {
                "Type": "Root",
                "FlowID": "FL_1",
                "Flow": [
                    {
                        "Type": "EmbeddedData",
                        "FlowID": "FL_103",
                        "EmbeddedData": [
                            {
                                "Description": "PROLIFIC_PID",
                                "Type": "Recipient",
                                "Field": "PROLIFIC_PID",
                                "VariableType": "String",
                                "DataVisibility": [],
                                "AnalyzeText": false
                            }
                        ]
                    },
                    {
                        "Type": "Block",
                        "ID": "BL_djuUsKIx8PoV7a6",
                        "FlowID": "FL_22",
                        "Autofill": []
                    },
                    {
                        "Type": "Branch",
                        "FlowID": "FL_104",
                        "Description": "New Branch",
                        "BranchLogic": {
                            "0": {
                                "0": {
                                    "LogicType": "Question",
                                    "QuestionID": "QID176",
                                    "QuestionIsInLoop": "no",
                                    "ChoiceLocator": "q:\/\/QID176\/SelectableChoice\/2",
                                    "Operator": "Selected",
                                    "QuestionIDFromLocator": "QID176",
                                    "LeftOperand": "q:\/\/QID176\/SelectableChoice\/2",
                                    "Type": "Expression",
                                    "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">By selecting one of the options below, you indicate your choice regarding participation:<\/span> <span class=\"LeftOpDesc\">I do not consent to participate in this study<\/span> <span class=\"OpDesc\">Is Selected<\/span> "
                                },
                                "Type": "If"
                            },
                            "Type": "BooleanExpression"
                        },
                        "Flow": [
                            {
                                "Type": "EndSurvey",
                                "FlowID": "FL_105",
                                "EndingType": "Advanced",
                                "Options": {
                                    "Advanced": "true",
                                    "SurveyTermination": "DisplayMessage",
                                    "EOSMessageLibrary": "UR_3PopRuBDCeaoSCW",
                                    "EOSMessage": "MS_cwDlbRlkSGHw7qe"
                                }
                            }
                        ]
                    },
                    {
                        "Type": "BlockRandomizer",
                        "FlowID": "FL_68",
                        "SubSet": 1,
                        "EvenPresentation": true,
                        "Flow": [
                            {
                                "Type": "Block",
                                "ID": "BL_1Xpkg30XEfLf6Sy",
                                "FlowID": "FL_129",
                                "Autofill": []
                            },
                            {
                                "Type": "Block",
                                "ID": "BL_5cdnTd8kqzUHQCq",
                                "FlowID": "FL_130",
                                "Autofill": []
                            }
                        ]
                    },
                    {
                        "Type": "Block",
                        "ID": "BL_1YSTw0ZJ80Z0lrU",
                        "FlowID": "FL_127",
                        "Autofill": []
                    },
                    {
                        "Type": "EndSurvey",
                        "FlowID": "FL_106",
                        "EndingType": "Advanced",
                        "Options": {
                            "Advanced": "true",
                            "SurveyTermination": "Redirect",
                            "EOSRedirectURL": "https:\/\/app.prolific.com\/submissions\/complete?cc=C1K8DCU6"
                        }
                    }
                ],
                "Properties": {
                    "Count": 130
                }
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "PL",
            "PrimaryAttribute": "Preview Link",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": {
                "PreviewType": "Brand",
                "PreviewID": "54826d4c-806f-464b-b57a-6740bb535b5c"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "RS",
            "PrimaryAttribute": "RS_0xigpfDYz4Ayyiy",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": null
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SO",
            "PrimaryAttribute": "Survey Options",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": {
                "BackButton": "false",
                "SaveAndContinue": "true",
                "SurveyProtection": "PublicSurvey",
                "BallotBoxStuffingPrevention": "false",
                "NoIndex": "Yes",
                "SecureResponseFiles": "true",
                "SurveyExpiration": "None",
                "SurveyTermination": "DefaultMessage",
                "Header": "",
                "Footer": "",
                "ProgressBarDisplay": "None",
                "PartialData": "+1 week",
                "ValidationMessage": "",
                "PreviousButton": "",
                "NextButton": "",
                "SurveyTitle": "Qualtrics Survey | Qualtrics Experience Management",
                "SkinLibrary": "brown",
                "SkinType": "component",
                "Skin": {
                    "brandingId": "9684793955",
                    "templateId": "*simple",
                    "overrides": null
                },
                "NewScoring": 1,
                "SurveyMetaDescription": "The most powerful, simple and trusted way to gather experience data. Start your journey to experience management and try a free account today.",
                "CustomStyles": {
                    "customCSS": ""
                },
                "ProtectSelectionIds": true,
                "Autofocus": false,
                "Autoadvance": false,
                "AutoadvancePages": false,
                "QuestionsPerPage": "",
                "PageTransition": "fade"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SCO",
            "PrimaryAttribute": "Scoring",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": {
                "ScoringCategories": [],
                "ScoringCategoryGroups": [],
                "ScoringSummaryCategory": null,
                "ScoringSummaryAfterQuestions": 0,
                "ScoringSummaryAfterSurvey": 0,
                "DefaultScoringCategory": null,
                "AutoScoringCategory": null
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "PROJ",
            "PrimaryAttribute": "CORE",
            "SecondaryAttribute": null,
            "TertiaryAttribute": "1.1.0",
            "Payload": {
                "ProjectCategory": "CORE",
                "SchemaVersion": "1.1.0"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "STAT",
            "PrimaryAttribute": "Survey Statistics",
            "SecondaryAttribute": null,
            "TertiaryAttribute": null,
            "Payload": {
                "MobileCompatible": true,
                "ID": "Survey Statistics"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "QC",
            "PrimaryAttribute": "Survey Question Count",
            "SecondaryAttribute": "270",
            "TertiaryAttribute": null,
            "Payload": null
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID176",
            "SecondaryAttribute": "By selecting one of the options below, you indicate your choice regarding participation:",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "By selecting one of the options below, you indicate your choice regarding participation:",
                "DataExportTag": "Q140",
                "QuestionType": "MC",
                "Selector": "SAVR",
                "SubSelector": "TX",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "By selecting one of the options below, you indicate your choice regarding participation:",
                "Choices": {
                    "1": {
                        "Display": "I consent to participate in this study"
                    },
                    "2": {
                        "Display": "I do not consent to participate in this study"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionID": "QID176"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID53",
            "SecondaryAttribute": "Diagrams Survey We are conducting this survey to better understand how individuals with some prog...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<h1>Diagrams Survey<\/h1>\n\n<p>We are conducting this survey to better understand how individuals with some programming experience understand diagrams. The survey consists of a diagram, representing a hypothetical scenario. You will be asked to answer 3 questions about the scenario illustrated by the diagram, and then 3 questions about the diagram itself.<br><br>We estimate that this survey will take no more than 10 minutes.<\/p><p><br><\/p>\n\n<p>Your participation in this survey is entirely voluntary, and you may withdraw at any time without penalty. All responses will be kept strictly&nbsp;<b>confidential<\/b>, and will only be used for research purposes. By completing the survey, you consent to the use of your responses for research on the use of diagrams in programming contexts.<\/p><p><br><\/p><p><i>This survey should be taken on a non-mobile device such as a desktop or laptop computer.<\/i><br><\/p>",
                "DefaultChoices": false,
                "DataExportTag": "Q1",
                "QuestionID": "QID53",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Diagrams Survey We are conducting this survey to better understand how individuals with some prog...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID159",
            "SecondaryAttribute": "In this survey, you were presented with questions about a diagram depicting fruit in a basket, in...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<p>In this survey, you were presented with questions about a diagram depicting fruit in a basket, in one of the styles below. All the diagrams illustrate the same scenario (that you&rsquo;ve already answered questions about).<br \/>\n<br \/>\n<strong>Take some time to examine\/interact with diagrams in all 3 styles before answering the following questions.<\/strong><\/p>\n\n\n<hr \/>\n<br>\n<h2>Style A<\/h2>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/fruit\/sterling.html\" width=\"100%\"><\/iframe>\n\n<hr \/>\n<h2>Style B<\/h2>\n<br>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/fruit\/diagram.html\" width=\"100%\"><\/iframe>\n\n<hr \/> \n\n<h2>Style C <\/h2>\n<br>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/iconstudy\/fruit\/diagram-icon.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "DataExportTag": "Pref-Sc",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "In this survey, you were presented with questions about a diagram depicting fruit in a basket, in...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionID": "QID159"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID169",
            "SecondaryAttribute": "Please rank all three diagram styles by how effectively they convey key aspects of the scenario.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please rank all three diagram styles by how effectively they convey key aspects of the scenario.",
                "DefaultChoices": false,
                "DataExportTag": "Pref-Rating",
                "QuestionID": "QID169",
                "QuestionType": "RO",
                "Selector": "DND",
                "SubSelector": "TX",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please rank all three diagram styles by how effectively they convey key aspects of the scenario.",
                "Choices": {
                    "1": {
                        "Display": "Style A"
                    },
                    "2": {
                        "Display": "Style B"
                    },
                    "4": {
                        "Display": "Style C"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "4"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 5,
                "NextAnswerId": 1
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID161",
            "SecondaryAttribute": "Please tell us why you gave the rankings above. This is the last question of this survey.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you gave the rankings above.<br><br><i>This is the last question of this survey.<\/i><br>",
                "DefaultChoices": false,
                "DataExportTag": "Pref-Exp",
                "QuestionID": "QID161",
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you gave the rankings above. This is the last question of this survey.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                }
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID216",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Q1-Ic-NS",
                "QuestionID": "QID216",
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID215\/SelectableChoice\/4",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Which basket contains the most fruit?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID215\/SelectableChoice\/4",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID215",
                            "QuestionIDFromLocator": "QID215",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                }
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID220",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Q2-Ic-NS",
                "QuestionID": "QID220",
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID218\/SelectableChoice\/4",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Which basket has the most apples?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID218\/SelectableChoice\/4",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID218",
                            "QuestionIDFromLocator": "QID218",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                }
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID224",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Q3-Ic-NS",
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID223\/SelectableChoice\/4",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Which basket contains the fewest rotten fruit?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID223\/SelectableChoice\/4",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID223",
                            "QuestionIDFromLocator": "QID223",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionID": "QID224"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID258",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID257\/SelectableChoice\/4",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Which basket contains the most fruit?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID257\/SelectableChoice\/4",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID257",
                            "QuestionIDFromLocator": "QID257",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Please tell us why you selected 'Not Sure'.",
                "DataExportTag": "Fruit-Q1-D-NS",
                "QuestionID": "QID258"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID262",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID261\/SelectableChoice\/4",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Which basket has the most apples?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID261\/SelectableChoice\/4",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID261",
                            "QuestionIDFromLocator": "QID261",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "QuestionText_Unsafe": "Please tell us why you selected 'Not Sure'.",
                "DataExportTag": "Fruit-Q2-D-NS",
                "QuestionID": "QID262"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID266",
            "SecondaryAttribute": "Please tell us why you selected 'Not Sure'.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Please tell us why you selected 'Not Sure'.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Please tell us why you selected 'Not Sure'.",
                "DisplayLogic": {
                    "0": {
                        "0": {
                            "ChoiceLocator": "q:\/\/QID265\/SelectableChoice\/4",
                            "Description": "<span class=\"ConjDesc\">If<\/span> <span class=\"QuestionDesc\">Which basket contains the fewest rotten fruit?<\/span> <span class=\"LeftOpDesc\">Not Sure<\/span> <span class=\"OpDesc\">Is Selected<\/span> ",
                            "LeftOperand": "q:\/\/QID265\/SelectableChoice\/4",
                            "LogicType": "Question",
                            "Operator": "Selected",
                            "QuestionID": "QID265",
                            "QuestionIDFromLocator": "QID265",
                            "QuestionIsInLoop": "no",
                            "Type": "Expression"
                        },
                        "Type": "If"
                    },
                    "Type": "BooleanExpression",
                    "inPage": false
                },
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionText_Unsafe": "Please tell us why you selected 'Not Sure'.",
                "DataExportTag": "Fruit-Q3-D-NS",
                "QuestionID": "QID266"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID178",
            "SecondaryAttribute": "Thank you for taking part in this study. Please click the button below to be redirected back to P...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Thank you for taking part in this study. Please click the button below to be redirected back to Prolific and to register your submission.",
                "DefaultChoices": false,
                "DataExportTag": "Q142",
                "QuestionID": "QID178",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Thank you for taking part in this study. Please click the button below to be redirected back to P...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID214",
            "SecondaryAttribute": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 bas...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit&rsquo;s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br \/>\n<br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/iconstudy\/fruit\/diagram-icon.html\" width=\"100%\"><\/iframe><br \/>\n<br \/>\n",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Q1-Sc-Ic",
                "QuestionID": "QID214",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 bas...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID226",
            "SecondaryAttribute": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 bas...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit\u2019s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br>\n    <br>\n\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe height=\"900px\" width=\"100%\" src=\"https:\/\/sidprasad.github.io\/diagrams\/iconstudy\/fruit\/diagram-icon.html\"><\/iframe>",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Ic-Sc-Final",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 bas...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionID": "QID226"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID256",
            "SecondaryAttribute": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 bas...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit&rsquo;s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br \/>\n<br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/fruit\/diagram.html\" width=\"100%\"><\/iframe>\n",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 bas...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit&rsquo;s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br \/>\n<br \/>\n<iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study2\/fruit\/sterling.html\" width=\"100%\"><\/iframe><br \/>\n<br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>",
                "DataExportTag": "Fruit-Q1-Sc-D",
                "QuestionID": "QID256"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID268",
            "SecondaryAttribute": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 bas...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit\u2019s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br>\n    <br>\n\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe height=\"900px\" width=\"100%\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/fruit\/diagram.html\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 bas...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit\u2019s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br>\n    <br>\n\n\n<iframe height=\"900px\" width=\"100%\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study2\/fruit\/sterling.html\"><\/iframe><br><br><i>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/i><br>",
                "DataExportTag": "Fruit-Final-Sc-D",
                "QuestionID": "QID268"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID219",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<br><br>The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit\u2019s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br>\n    <br>\n\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe src=\"https:\/\/sidprasad.github.io\/diagrams\/iconstudy\/fruit\/diagram-icon.html\" width=\"100%\" height=\"900px\"><\/iframe>",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Q2-Sc-Ic",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionID": "QID219"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID222",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<br><br>The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit\u2019s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br>\n    <br>\n\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe src=\"https:\/\/sidprasad.github.io\/diagrams\/iconstudy\/fruit\/diagram-icon.html\" width=\"100%\" height=\"900px\"><\/iframe>",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Q3-Sc-St",
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionID": "QID222"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID260",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<br><br>The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit\u2019s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br>\n    <br>\n\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em>\n<iframe src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/fruit\/diagram.html\" width=\"100%\" height=\"900px\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<br><br>The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit\u2019s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br>\n    <br>\n\n\n<iframe src=\"https:\/\/sidprasad.github.io\/diagrams\/study2\/fruit\/sterling.html\" width=\"100%\" height=\"900px\"><\/iframe><br><br><i>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/i><br>",
                "DataExportTag": "Fruit-Q2-Sc-D",
                "QuestionID": "QID260"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID264",
            "SecondaryAttribute": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "<em>The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<\/em><br \/>\n<br \/>\nThe diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit&rsquo;s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br \/>\n<br \/>\n<em>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/em><iframe height=\"900px\" src=\"https:\/\/sidprasad.github.io\/diagrams\/study3\/fruit\/diagram.html\" width=\"100%\"><\/iframe>",
                "DefaultChoices": false,
                "QuestionType": "DB",
                "Selector": "TB",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "The scenario and diagram are unchanged from the previous question. We are including both here as...",
                "ChoiceOrder": [],
                "Validation": {
                    "Settings": {
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "The scenario and diagram are unchanged from the previous question. We are including both here as a reminder.<br><br>The diagram below represents several fruit (apples, bananas, and pears), distributed across 3 baskets (<span style=\"font-family:Courier New,Courier,monospace;\">Basket0<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket1<\/span>, <span style=\"font-family:Courier New,Courier,monospace;\">Basket2<\/span>) . Each fruit\u2019s status indicates whether it is rotten (<span style=\"font-family:Courier New,Courier,monospace;\">Rotten0<\/span>) or fresh (<span style=\"font-family:Courier New,Courier,monospace;\">Fresh0<\/span>).<br>\n    <br>\n\n\n<iframe src=\"https:\/\/sidprasad.github.io\/diagrams\/study2\/fruit\/sterling.html\" width=\"100%\" height=\"900px\"><\/iframe><br><br><i>This is an interactive diagram. You can drag nodes around, and zoom in and out.<\/i><br>",
                "DataExportTag": "Fruit-Q3-Sc-D",
                "QuestionID": "QID264"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID213",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Q1-Ic-Timing",
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 36,
                "NextAnswerId": 1,
                "QuestionID": "QID213"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID217",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Q2-St-Timing",
                "QuestionID": "QID217",
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 32,
                "NextAnswerId": 1
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID221",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Q3-Ic-Timing",
                "QuestionID": "QID221",
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 36,
                "NextAnswerId": 1
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID255",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 36,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Timing",
                "DataExportTag": "Fruit-Q1-D-Timing",
                "QuestionID": "QID255"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID259",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 36,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Timing",
                "DataExportTag": "Fruit-Q2-D-Timing",
                "QuestionID": "QID259"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID263",
            "SecondaryAttribute": "Timing",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Timing",
                "DefaultChoices": false,
                "QuestionType": "Timing",
                "Selector": "PageTimer",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText",
                    "MinSeconds": "0",
                    "MaxSeconds": "0"
                },
                "QuestionDescription": "Timing",
                "Choices": {
                    "1": {
                        "Display": "First Click"
                    },
                    "2": {
                        "Display": "Last Click"
                    },
                    "3": {
                        "Display": "Page Submit"
                    },
                    "4": {
                        "Display": "Click Count"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 36,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Timing",
                "DataExportTag": "Fruit-Q3-D-Timing",
                "QuestionID": "QID263"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID177",
            "SecondaryAttribute": "What is your Prolific ID? Please note that this response should auto-fill with the correct ID.",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "What is your Prolific ID?<br><i>Please note that this response should auto-fill with the correct ID.<\/i><br>",
                "DefaultChoices": {
                    "TEXT": {
                        "Text": "${e:\/\/Field\/PROLIFIC_PID}"
                    }
                },
                "DataExportTag": "Q141",
                "QuestionID": "QID177",
                "QuestionType": "TE",
                "Selector": "SL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "What is your Prolific ID? Please note that this response should auto-fill with the correct ID.",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                }
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID223",
            "SecondaryAttribute": "Which basket contains the fewest rotten fruit?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which basket contains the fewest rotten fruit?",
                "DataExportTag": "Fruit-Q3-Ic",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which basket contains the fewest rotten fruit?",
                "Choices": {
                    "1": {
                        "Display": "Basket0"
                    },
                    "2": {
                        "Display": "Basket1"
                    },
                    "3": {
                        "Display": "Basket2"
                    },
                    "4": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 5,
                "NextAnswerId": 1,
                "QuestionID": "QID223"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID265",
            "SecondaryAttribute": "Which basket contains the fewest rotten fruit?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which basket contains the fewest rotten fruit?",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which basket contains the fewest rotten fruit?",
                "Choices": {
                    "1": {
                        "Display": "Basket0"
                    },
                    "2": {
                        "Display": "Basket1"
                    },
                    "3": {
                        "Display": "Basket2"
                    },
                    "4": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 5,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Which basket contains the fewest rotten fruit?",
                "DataExportTag": "Fruit-Q3-D",
                "QuestionID": "QID265"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID215",
            "SecondaryAttribute": "Which basket contains the most fruit?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which basket contains the most fruit?",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Q1-Ic",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which basket contains the most fruit?",
                "Choices": {
                    "1": {
                        "Display": "Basket0"
                    },
                    "2": {
                        "Display": "Basket1"
                    },
                    "3": {
                        "Display": "Basket2"
                    },
                    "4": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 6,
                "NextAnswerId": 1,
                "QuestionID": "QID215"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID257",
            "SecondaryAttribute": "Which basket contains the most fruit?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which basket contains the most fruit?",
                "DefaultChoices": false,
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which basket contains the most fruit?",
                "Choices": {
                    "1": {
                        "Display": "Basket0"
                    },
                    "2": {
                        "Display": "Basket1"
                    },
                    "3": {
                        "Display": "Basket2"
                    },
                    "4": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 6,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Which basket contains the most fruit?",
                "DataExportTag": "Fruit-Q1-D",
                "QuestionID": "QID257"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID218",
            "SecondaryAttribute": "Which basket has the most apples?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which basket has the most apples?",
                "DataExportTag": "Fruit-Q2-Ic",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which basket has the most apples?",
                "Choices": {
                    "1": {
                        "Display": "Basket0"
                    },
                    "2": {
                        "Display": "Basket1"
                    },
                    "3": {
                        "Display": "Basket2"
                    },
                    "4": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 5,
                "NextAnswerId": 1,
                "QuestionID": "QID218"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID261",
            "SecondaryAttribute": "Which basket has the most apples?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which basket has the most apples?",
                "QuestionType": "MC",
                "Selector": "DL",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which basket has the most apples?",
                "Choices": {
                    "1": {
                        "Display": "Basket0"
                    },
                    "2": {
                        "Display": "Basket1"
                    },
                    "3": {
                        "Display": "Basket2"
                    },
                    "4": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 5,
                "NextAnswerId": 1,
                "QuestionText_Unsafe": "Which basket has the most apples?",
                "DataExportTag": "Fruit-Q2-D",
                "QuestionID": "QID261"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID269",
            "SecondaryAttribute": "Which diagram style were you asked questions about?",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "Which diagram style were you asked questions about?",
                "DataExportTag": "Pref-Screener",
                "QuestionType": "MC",
                "Selector": "SAVR",
                "SubSelector": "TX",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "Which diagram style were you asked questions about?",
                "Choices": {
                    "1": {
                        "Display": "Style A"
                    },
                    "2": {
                        "Display": "Style B"
                    },
                    "3": {
                        "Display": "Style C"
                    },
                    "4": {
                        "Display": "Not Sure"
                    }
                },
                "ChoiceOrder": [
                    "1",
                    "2",
                    "3",
                    "4"
                ],
                "Validation": {
                    "Settings": {
                        "ForceResponse": "ON",
                        "ForceResponseType": "ON",
                        "Type": "None"
                    }
                },
                "Language": [],
                "NextChoiceId": 5,
                "NextAnswerId": 1,
                "QuestionID": "QID269"
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID225",
            "SecondaryAttribute": "[Optional] Is there anything else you would like to tell us about the diagram or scenario? The sc...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?\n\nThe scenario and diagram are included below as a reminder.",
                "DefaultChoices": false,
                "DataExportTag": "Fruit-Ic-Final",
                "QuestionID": "QID225",
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "[Optional] Is there anything else you would like to tell us about the diagram or scenario? The sc...",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                }
            }
        },
        {
            "SurveyID": "SV_7QeT6KiVn3v1p9s",
            "Element": "SQ",
            "PrimaryAttribute": "QID267",
            "SecondaryAttribute": "[Optional] Is there anything else you would like to tell us about the diagram or scenario? The sc...",
            "TertiaryAttribute": null,
            "Payload": {
                "QuestionText": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?\n\nThe scenario and diagram are included below as a reminder.",
                "DefaultChoices": false,
                "QuestionType": "TE",
                "Selector": "ML",
                "DataVisibility": {
                    "Private": false,
                    "Hidden": false
                },
                "Configuration": {
                    "QuestionDescriptionOption": "UseText"
                },
                "QuestionDescription": "[Optional] Is there anything else you would like to tell us about the diagram or scenario? The sc...",
                "Validation": {
                    "Settings": {
                        "ForceResponse": "OFF",
                        "Type": "None"
                    }
                },
                "GradingData": [],
                "Language": [],
                "NextChoiceId": 4,
                "NextAnswerId": 1,
                "SearchSource": {
                    "AllowFreeResponse": "false"
                },
                "QuestionText_Unsafe": "[Optional] Is there anything else you would like to tell us about the diagram or scenario?\n\nThe scenario and diagram are included below as a reminder.",
                "DataExportTag": "Fruit-Final-D",
                "QuestionID": "QID267"
            }
        }
    ]
}

==> anc/README.md <==
# Supplemental Material: Grounded Language Design for Lightweight Diagramming for Formal Methods


## Paper Examples

An important aspect of the diagrams we reference in this paper is their interactive nature.
While we include screenshots in this paper, this supplement includes an implementation of
`Cope and Drag`, alongside sources to build any of the diagrams referenced in the paper.

You must have [Docker](https://docs.docker.com/engine/install/) installed in order to use this supplementary material.


### Loading supplementary material

Now, you can make supplementary materials available by running  the following Docker command:
```
docker pull sidprasad/cnd:latest
docker run --rm -it -p 3000:3000 cnd:latest
```

This runs a `Cope and Drag` server, and makes it available at `https://localhost:3000`.


### Loading Paper Examples

- A listing of all paper examples are available at the `/example` endpoint 
of the `Cope and Drag` server. You can access these using a web browser.


- For instance, if `CnD` is running at `https://localhost:3000/`,
you can view a list of all available examples at `https://localhost:3000/example`.

- Any specific example from the paper will be available at `https://localhost:3000/example/<example_name>`.
For instance, the binary search tree visualization (named `bst` in the paper) will be
available at `https://localhost:3000/example/bst`.


## Survey Questions

The surveys deployed in Section 5.2: User Studies, are provided in the Qualtrics `.qsf` format.
An explanation of QSF files

- Section 5.2.1: `Instance_Understanding.qsf`
- Section 5.2.2: `Instance_Understanding_Icons.qsf`
- Section 5.2.3: `BadInstance_Understanding.qsf`

A `QSF` file can be imported into Qualtrics as detailed here: https://www.qualtrics.com/support/survey-platform/survey-module/survey-tools/import-and-export-surveys/

